Towards closed strings as single-valued open strings at genus one

We relate the low-energy expansions of world-sheet integrals in genus-one amplitudes of open- and closed-string states. The respective expansion coefficients are elliptic multiple zeta values in the open-string case and non-holomorphic modular forms dubbed "modular graph forms" for closed strings. By inspecting the differential equations and degeneration limits of suitable generating series of genus-one integrals, we identify formal substitution rules mapping the elliptic multiple zeta values of open strings to the modular graph forms of closed strings. Based on the properties of these rules, we refer to them as an elliptic single-valued map which generalizes the genus-zero notion of a single-valued map acting on multiple zeta values seen in tree-level relations between the open and closed string.

==> anc/BHatInf3pt.txt <==
(* This ancillary file gives the explicit form of the initial values of the three-point B-hat integrals defined by eq. (4.23) in the main paper. These initial values enter the alpha-prime expansion (4.9) constructed from the solution of the differential equation (3.28). These initial values are denoted by BHatInf[{_},{_}] and the two entries correspond to the B-cycle- and integrand ordering, respectively.



In this file:

- s[_,_] are the dimensionless Mandelstam variables defined in (2.3), with s[i_,j_,k_] := s[i,j] + s[j,k] + s[k,i]

- eta[_] denotes the formal expansion variables originating from the doubly-periodic Kronecker–Eisenstein series (2.12) and eta[i_,j_] := eta[i] + eta[j]

- zeta[__] denote the usual (multiple) zeta values as defined in eq. (2.6) *)





BHatInf[{2, 3}, {2, 3}] = 1/(2*eta[3]*eta[2, 3]) + 1/(eta[3]*s[1, 2]) + 

    1/(eta[2, 3]*s[2, 3]) + 3*zeta[2] - (eta[3]*zeta[2])/eta[2, 3] - 

    (eta[2, 3]*zeta[2])/eta[3] - (2*eta[3]*zeta[2])/s[1, 2] + 

    (s[1, 2]*zeta[2])/(6*eta[3]) + (s[1, 2]*zeta[2])/(3*eta[2, 3]) + 

    (s[1, 2]^2*zeta[2])/(12*eta[3]*eta[2, 3]) + (s[1, 3]*zeta[2])/

     (3*eta[3]) + (s[1, 3]*zeta[2])/(3*eta[2, 3]) + 

    (s[1, 3]^2*zeta[2])/(12*eta[3]*eta[2, 3]) + (s[1, 3]^2*zeta[2])/

     (6*eta[3]*s[1, 2]) - (2*eta[2, 3]*zeta[2])/s[2, 3] + 

    (s[1, 2]^2*zeta[2])/(6*eta[2, 3]*s[2, 3]) + (s[1, 2]*s[1, 3]*zeta[2])/

     (3*eta[2, 3]*s[2, 3]) + (s[1, 3]^2*zeta[2])/(6*eta[2, 3]*s[2, 3]) + 

    (s[2, 3]*zeta[2])/(3*eta[3]) + (s[2, 3]*zeta[2])/(6*eta[2, 3]) + 

    (s[1, 3]*s[2, 3]*zeta[2])/(3*eta[3]*s[1, 2]) + 

    (s[2, 3]^2*zeta[2])/(12*eta[3]*eta[2, 3]) + (s[2, 3]^2*zeta[2])/

     (6*eta[3]*s[1, 2]) - (3*s[1, 2]*zeta[2])/s[1, 2, 3] - 

    (3*s[2, 3]*zeta[2])/s[1, 2, 3] - (2*eta[3]^3*zeta[2]^2)/(5*eta[2, 3]) + 

    2*eta[3]*eta[2, 3]*zeta[2]^2 - (2*eta[2, 3]^3*zeta[2]^2)/(5*eta[3]) - 

    (4*eta[3]^3*zeta[2]^2)/(5*s[1, 2]) - (29*eta[3]*s[1, 2]*zeta[2]^2)/30 + 

    (4*eta[3]^2*s[1, 2]*zeta[2]^2)/(15*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]*zeta[2]^2)/15 + (11*eta[2, 3]^2*s[1, 2]*zeta[2]^2)/

     (30*eta[3]) + (3*s[1, 2]^2*zeta[2]^2)/2 - (eta[3]*s[1, 2]^2*zeta[2]^2)/

     (6*eta[2, 3]) - (29*eta[2, 3]*s[1, 2]^2*zeta[2]^2)/(60*eta[3]) + 

    (131*s[1, 2]^3*zeta[2]^2)/(1800*eta[3]) + (131*s[1, 2]^3*zeta[2]^2)/

     (450*eta[2, 3]) + (131*s[1, 2]^4*zeta[2]^2)/(3600*eta[3]*eta[2, 3]) - 

    (11*eta[3]*s[1, 3]*zeta[2]^2)/6 + (4*eta[3]^2*s[1, 3]*zeta[2]^2)/

     (15*eta[2, 3]) - (11*eta[2, 3]*s[1, 3]*zeta[2]^2)/6 + 

    (4*eta[2, 3]^2*s[1, 3]*zeta[2]^2)/(15*eta[3]) - 

    (41*s[1, 2]*s[1, 3]*zeta[2]^2)/60 - (2*eta[3]*s[1, 2]*s[1, 3]*zeta[2]^2)/

     (15*eta[2, 3]) + (131*s[1, 2]^2*s[1, 3]*zeta[2]^2)/(450*eta[3]) + 

    (64*s[1, 2]^2*s[1, 3]*zeta[2]^2)/(75*eta[2, 3]) + 

    (49*s[1, 3]^2*zeta[2]^2)/60 - (eta[3]*s[1, 3]^2*zeta[2]^2)/

     (6*eta[2, 3]) - (eta[2, 3]*s[1, 3]^2*zeta[2]^2)/(6*eta[3]) - 

    (29*eta[3]*s[1, 3]^2*zeta[2]^2)/(30*s[1, 2]) + 

    (131*s[1, 2]*s[1, 3]^2*zeta[2]^2)/(300*eta[3]) + 

    (64*s[1, 2]*s[1, 3]^2*zeta[2]^2)/(75*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^2*zeta[2]^2)/(72*eta[3]*eta[2, 3]) + 

    (131*s[1, 3]^3*zeta[2]^2)/(450*eta[3]) + (131*s[1, 3]^3*zeta[2]^2)/

     (450*eta[2, 3]) + (131*s[1, 3]^4*zeta[2]^2)/(3600*eta[3]*eta[2, 3]) + 

    (131*s[1, 3]^4*zeta[2]^2)/(1800*eta[3]*s[1, 2]) - 

    (4*eta[2, 3]^3*zeta[2]^2)/(5*s[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]^2*zeta[2]^2)/(30*s[2, 3]) + 

    (131*s[1, 2]^4*zeta[2]^2)/(1800*eta[2, 3]*s[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^2)/(15*s[2, 3]) + 

    (131*s[1, 2]^3*s[1, 3]*zeta[2]^2)/(450*eta[2, 3]*s[2, 3]) - 

    (29*eta[2, 3]*s[1, 3]^2*zeta[2]^2)/(30*s[2, 3]) + 

    (131*s[1, 2]^2*s[1, 3]^2*zeta[2]^2)/(300*eta[2, 3]*s[2, 3]) + 

    (131*s[1, 2]*s[1, 3]^3*zeta[2]^2)/(450*eta[2, 3]*s[2, 3]) + 

    (131*s[1, 3]^4*zeta[2]^2)/(1800*eta[2, 3]*s[2, 3]) - 

    (29*eta[3]*s[2, 3]*zeta[2]^2)/15 + (11*eta[3]^2*s[2, 3]*zeta[2]^2)/

     (30*eta[2, 3]) - (29*eta[2, 3]*s[2, 3]*zeta[2]^2)/30 + 

    (4*eta[2, 3]^2*s[2, 3]*zeta[2]^2)/(15*eta[3]) + 

    (3*s[1, 2]*s[2, 3]*zeta[2]^2)/2 + (131*s[1, 2]^2*s[2, 3]*zeta[2]^2)/

     (450*eta[3]) + (131*s[1, 2]^2*s[2, 3]*zeta[2]^2)/(300*eta[2, 3]) - 

    (41*s[1, 3]*s[2, 3]*zeta[2]^2)/60 - 

    (2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]^2)/(15*eta[3]) - 

    (29*eta[3]*s[1, 3]*s[2, 3]*zeta[2]^2)/(15*s[1, 2]) + 

    (64*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2)/(75*eta[3]) + 

    (64*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2)/(75*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^2)/(45*eta[3]*eta[2, 3]) + 

    (64*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(75*eta[3]) + 

    (131*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(300*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(45*eta[3]*eta[2, 3]) + 

    (131*s[1, 3]^3*s[2, 3]*zeta[2]^2)/(450*eta[3]*s[1, 2]) + 

    (3*s[2, 3]^2*zeta[2]^2)/2 - (29*eta[3]*s[2, 3]^2*zeta[2]^2)/

     (60*eta[2, 3]) - (eta[2, 3]*s[2, 3]^2*zeta[2]^2)/(6*eta[3]) - 

    (29*eta[3]*s[2, 3]^2*zeta[2]^2)/(30*s[1, 2]) + 

    (131*s[1, 2]*s[2, 3]^2*zeta[2]^2)/(300*eta[3]) + 

    (131*s[1, 2]*s[2, 3]^2*zeta[2]^2)/(450*eta[2, 3]) + 

    (s[1, 2]^2*s[2, 3]^2*zeta[2]^2)/(72*eta[3]*eta[2, 3]) + 

    (64*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(75*eta[3]) + 

    (131*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(450*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(45*eta[3]*eta[2, 3]) + 

    (s[1, 3]^2*s[2, 3]^2*zeta[2]^2)/(72*eta[3]*eta[2, 3]) + 

    (131*s[1, 3]^2*s[2, 3]^2*zeta[2]^2)/(300*eta[3]*s[1, 2]) + 

    (131*s[2, 3]^3*zeta[2]^2)/(450*eta[3]) + (131*s[2, 3]^3*zeta[2]^2)/

     (1800*eta[2, 3]) + (131*s[1, 3]*s[2, 3]^3*zeta[2]^2)/

     (450*eta[3]*s[1, 2]) + (131*s[2, 3]^4*zeta[2]^2)/

     (3600*eta[3]*eta[2, 3]) + (131*s[2, 3]^4*zeta[2]^2)/

     (1800*eta[3]*s[1, 2]) - (3*s[1, 2]^3*zeta[2]^2)/(2*s[1, 2, 3]) - 

    (3*s[1, 2]^2*s[2, 3]*zeta[2]^2)/s[1, 2, 3] - 

    (3*s[1, 2]*s[2, 3]^2*zeta[2]^2)/s[1, 2, 3] - (3*s[2, 3]^3*zeta[2]^2)/

     (2*s[1, 2, 3]) - (8*eta[3]^5*zeta[2]^3)/(35*eta[2, 3]) + 

    (4*eta[3]^3*eta[2, 3]*zeta[2]^3)/5 + (4*eta[3]*eta[2, 3]^3*zeta[2]^3)/5 - 

    (8*eta[2, 3]^5*zeta[2]^3)/(35*eta[3]) - (16*eta[3]^5*zeta[2]^3)/

     (35*s[1, 2]) - (33*eta[3]^3*s[1, 2]*zeta[2]^3)/35 + 

    (8*eta[3]^4*s[1, 2]*zeta[2]^3)/(35*eta[2, 3]) - 

    (16*eta[3]^2*eta[2, 3]*s[1, 2]*zeta[2]^3)/105 + 

    (22*eta[3]*eta[2, 3]^2*s[1, 2]*zeta[2]^3)/15 - 

    (66*eta[2, 3]^3*s[1, 2]*zeta[2]^3)/35 + 

    (34*eta[2, 3]^4*s[1, 2]*zeta[2]^3)/(105*eta[3]) - 

    (eta[3]^3*s[1, 2]^2*zeta[2]^3)/(15*eta[2, 3]) + 

    (29*eta[3]*eta[2, 3]*s[1, 2]^2*zeta[2]^3)/30 - 

    (33*eta[2, 3]^3*s[1, 2]^2*zeta[2]^3)/(70*eta[3]) - 

    (87*eta[3]*s[1, 2]^3*zeta[2]^3)/175 + (5*eta[3]^2*s[1, 2]^3*zeta[2]^3)/

     (21*eta[2, 3]) - (348*eta[2, 3]*s[1, 2]^3*zeta[2]^3)/175 + 

    (1523*eta[2, 3]^2*s[1, 2]^3*zeta[2]^3)/(6300*eta[3]) + 

    (9*s[1, 2]^4*zeta[2]^3)/10 - (131*eta[3]*s[1, 2]^4*zeta[2]^3)/

     (1800*eta[2, 3]) - (87*eta[2, 3]*s[1, 2]^4*zeta[2]^3)/(350*eta[3]) - 

    (14*eta[3]^3*s[1, 3]*zeta[2]^3)/15 + (8*eta[3]^4*s[1, 3]*zeta[2]^3)/

     (35*eta[2, 3]) - (8*eta[3]^2*eta[2, 3]*s[1, 3]*zeta[2]^3)/15 - 

    (8*eta[3]*eta[2, 3]^2*s[1, 3]*zeta[2]^3)/15 - 

    (14*eta[2, 3]^3*s[1, 3]*zeta[2]^3)/15 + (8*eta[2, 3]^4*s[1, 3]*zeta[2]^3)/

     (35*eta[3]) - (8*eta[3]^2*s[1, 2]*s[1, 3]*zeta[2]^3)/35 + 

    (16*eta[3]^3*s[1, 2]*s[1, 3]*zeta[2]^3)/(105*eta[2, 3]) + 

    (8*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^3)/105 - 

    (2501*eta[3]*s[1, 2]^2*s[1, 3]*zeta[2]^3)/1260 + 

    (827*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^3)/(1575*eta[2, 3]) - 

    (4783*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]^3)/900 + 

    (419*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^3)/(1050*eta[3]) - 

    (3187*s[1, 2]^3*s[1, 3]*zeta[2]^3)/6300 - 

    (5*eta[3]*s[1, 2]^3*s[1, 3]*zeta[2]^3)/(42*eta[2, 3]) - 

    (8*eta[3]^2*s[1, 3]^2*zeta[2]^3)/35 - (eta[3]^3*s[1, 3]^2*zeta[2]^3)/

     (15*eta[2, 3]) + (421*eta[3]*eta[2, 3]*s[1, 3]^2*zeta[2]^3)/210 - 

    (8*eta[2, 3]^2*s[1, 3]^2*zeta[2]^3)/35 - 

    (eta[2, 3]^3*s[1, 3]^2*zeta[2]^3)/(15*eta[3]) - 

    (33*eta[3]^3*s[1, 3]^2*zeta[2]^3)/(35*s[1, 2]) - 

    (707*eta[3]*s[1, 2]*s[1, 3]^2*zeta[2]^3)/225 + 

    (827*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^3)/(1575*eta[2, 3]) - 

    (16939*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]^3)/3150 + 

    (3121*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^3)/(6300*eta[3]) + 

    (3937*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/6300 - 

    (1189*eta[3]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(6300*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(360*eta[3]) - 

    (2501*eta[3]*s[1, 3]^3*zeta[2]^3)/1260 + (5*eta[3]^2*s[1, 3]^3*zeta[2]^3)/

     (21*eta[2, 3]) - (2501*eta[2, 3]*s[1, 3]^3*zeta[2]^3)/1260 + 

    (5*eta[2, 3]^2*s[1, 3]^3*zeta[2]^3)/(21*eta[3]) - 

    (1733*s[1, 2]*s[1, 3]^3*zeta[2]^3)/6300 - 

    (5*eta[3]*s[1, 2]*s[1, 3]^3*zeta[2]^3)/(42*eta[2, 3]) + 

    (2483*s[1, 3]^4*zeta[2]^3)/6300 - (131*eta[3]*s[1, 3]^4*zeta[2]^3)/

     (1800*eta[2, 3]) - (131*eta[2, 3]*s[1, 3]^4*zeta[2]^3)/(1800*eta[3]) - 

    (87*eta[3]*s[1, 3]^4*zeta[2]^3)/(175*s[1, 2]) - 

    (16*eta[2, 3]^5*zeta[2]^3)/(35*s[2, 3]) - 

    (33*eta[2, 3]^3*s[1, 2]^2*zeta[2]^3)/(35*s[2, 3]) - 

    (87*eta[2, 3]*s[1, 2]^4*zeta[2]^3)/(175*s[2, 3]) - 

    (66*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^3)/(35*s[2, 3]) - 

    (348*eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[2]^3)/(175*s[2, 3]) - 

    (33*eta[2, 3]^3*s[1, 3]^2*zeta[2]^3)/(35*s[2, 3]) - 

    (522*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(175*s[2, 3]) - 

    (348*eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[2]^3)/(175*s[2, 3]) - 

    (87*eta[2, 3]*s[1, 3]^4*zeta[2]^3)/(175*s[2, 3]) - 

    (66*eta[3]^3*s[2, 3]*zeta[2]^3)/35 + (34*eta[3]^4*s[2, 3]*zeta[2]^3)/

     (105*eta[2, 3]) + (22*eta[3]^2*eta[2, 3]*s[2, 3]*zeta[2]^3)/15 - 

    (16*eta[3]*eta[2, 3]^2*s[2, 3]*zeta[2]^3)/105 - 

    (33*eta[2, 3]^3*s[2, 3]*zeta[2]^3)/35 + (8*eta[2, 3]^4*s[2, 3]*zeta[2]^3)/

     (35*eta[3]) - (348*eta[3]*s[1, 2]^2*s[2, 3]*zeta[2]^3)/175 + 

    (3121*eta[3]^2*s[1, 2]^2*s[2, 3]*zeta[2]^3)/(6300*eta[2, 3]) - 

    (522*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]^3)/175 + 

    (419*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[2]^3)/(1050*eta[3]) + 

    (9*s[1, 2]^3*s[2, 3]*zeta[2]^3)/5 + 

    (8*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]^3)/105 - 

    (8*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/35 + 

    (16*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]^3)/(105*eta[3]) - 

    (66*eta[3]^3*s[1, 3]*s[2, 3]*zeta[2]^3)/(35*s[1, 2]) - 

    (16939*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/3150 + 

    (493*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/(630*eta[2, 3]) - 

    (16939*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/3150 + 

    (493*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/(630*eta[3]) - 

    (7403*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/6300 - 

    (2*eta[3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/(105*eta[2, 3]) + 

    (83*eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/(3150*eta[3]) - 

    (16939*eta[3]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/3150 + 

    (3121*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(6300*eta[2, 3]) - 

    (707*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/225 + 

    (827*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(1575*eta[3]) + 

    (59*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/105 - 

    (2*eta[3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(105*eta[2, 3]) - 

    (2*eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(105*eta[3]) - 

    (1733*s[1, 3]^3*s[2, 3]*zeta[2]^3)/6300 - 

    (5*eta[2, 3]*s[1, 3]^3*s[2, 3]*zeta[2]^3)/(42*eta[3]) - 

    (348*eta[3]*s[1, 3]^3*s[2, 3]*zeta[2]^3)/(175*s[1, 2]) - 

    (33*eta[3]^3*s[2, 3]^2*zeta[2]^3)/(70*eta[2, 3]) + 

    (29*eta[3]*eta[2, 3]*s[2, 3]^2*zeta[2]^3)/30 - 

    (eta[2, 3]^3*s[2, 3]^2*zeta[2]^3)/(15*eta[3]) - 

    (33*eta[3]^3*s[2, 3]^2*zeta[2]^3)/(35*s[1, 2]) - 

    (522*eta[3]*s[1, 2]*s[2, 3]^2*zeta[2]^3)/175 + 

    (419*eta[3]^2*s[1, 2]*s[2, 3]^2*zeta[2]^3)/(1050*eta[2, 3]) - 

    (348*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]^3)/175 + 

    (3121*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[2]^3)/(6300*eta[3]) + 

    (27*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/10 - 

    (29*eta[3]*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[3]) - 

    (4783*eta[3]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/900 + 

    (419*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(1050*eta[2, 3]) - 

    (2501*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/1260 + 

    (827*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(1575*eta[3]) - 

    (7403*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/6300 + 

    (83*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(3150*eta[2, 3]) - 

    (2*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(105*eta[3]) + 

    (3937*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/6300 - 

    (29*eta[3]*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[2, 3]) - 

    (1189*eta[2, 3]*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/(6300*eta[3]) - 

    (522*eta[3]*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/(175*s[1, 2]) - 

    (348*eta[3]*s[2, 3]^3*zeta[2]^3)/175 + 

    (1523*eta[3]^2*s[2, 3]^3*zeta[2]^3)/(6300*eta[2, 3]) - 

    (87*eta[2, 3]*s[2, 3]^3*zeta[2]^3)/175 + 

    (5*eta[2, 3]^2*s[2, 3]^3*zeta[2]^3)/(21*eta[3]) + 

    (9*s[1, 2]*s[2, 3]^3*zeta[2]^3)/5 - (3187*s[1, 3]*s[2, 3]^3*zeta[2]^3)/

     6300 - (5*eta[2, 3]*s[1, 3]*s[2, 3]^3*zeta[2]^3)/(42*eta[3]) - 

    (348*eta[3]*s[1, 3]*s[2, 3]^3*zeta[2]^3)/(175*s[1, 2]) + 

    (9*s[2, 3]^4*zeta[2]^3)/10 - (87*eta[3]*s[2, 3]^4*zeta[2]^3)/

     (350*eta[2, 3]) - (131*eta[2, 3]*s[2, 3]^4*zeta[2]^3)/(1800*eta[3]) - 

    (87*eta[3]*s[2, 3]^4*zeta[2]^3)/(175*s[1, 2]) - 

    (9*s[1, 2]^5*zeta[2]^3)/(10*s[1, 2, 3]) - 

    (27*s[1, 2]^4*s[2, 3]*zeta[2]^3)/(10*s[1, 2, 3]) - 

    (9*s[1, 2]^3*s[2, 3]^2*zeta[2]^3)/(2*s[1, 2, 3]) - 

    (9*s[1, 2]^2*s[2, 3]^3*zeta[2]^3)/(2*s[1, 2, 3]) - 

    (27*s[1, 2]*s[2, 3]^4*zeta[2]^3)/(10*s[1, 2, 3]) - 

    (9*s[2, 3]^5*zeta[2]^3)/(10*s[1, 2, 3]) - (24*eta[3]^7*zeta[2]^4)/

     (175*eta[2, 3]) + (16*eta[3]^5*eta[2, 3]*zeta[2]^4)/35 + 

    (8*eta[3]^3*eta[2, 3]^3*zeta[2]^4)/25 + (16*eta[3]*eta[2, 3]^5*zeta[2]^4)/

     35 - (24*eta[2, 3]^7*zeta[2]^4)/(175*eta[3]) - 

    (48*eta[3]^7*zeta[2]^4)/(175*s[1, 2]) - (172*eta[3]^5*s[1, 2]*zeta[2]^4)/

     175 + (32*eta[3]^6*s[1, 2]*zeta[2]^4)/(175*eta[2, 3]) + 

    (2788*eta[3]^4*eta[2, 3]*s[1, 2]*zeta[2]^4)/2625 + 

    (314*eta[3]^3*eta[2, 3]^2*s[1, 2]*zeta[2]^4)/375 - 

    (1546*eta[3]^2*eta[2, 3]^3*s[1, 2]*zeta[2]^4)/375 + 

    (10348*eta[3]*eta[2, 3]^4*s[1, 2]*zeta[2]^4)/2625 - 

    (344*eta[2, 3]^5*s[1, 2]*zeta[2]^4)/175 + 

    (46*eta[2, 3]^6*s[1, 2]*zeta[2]^4)/(175*eta[3]) - 

    (4*eta[3]^5*s[1, 2]^2*zeta[2]^4)/(105*eta[2, 3]) + 

    (29*eta[3]^3*eta[2, 3]*s[1, 2]^2*zeta[2]^4)/75 + 

    (33*eta[3]*eta[2, 3]^3*s[1, 2]^2*zeta[2]^4)/35 - 

    (86*eta[2, 3]^5*s[1, 2]^2*zeta[2]^4)/(175*eta[3]) - 

    (786*eta[3]^5*s[1, 3]*zeta[2]^4)/875 + (32*eta[3]^6*s[1, 3]*zeta[2]^4)/

     (175*eta[2, 3]) + (1348*eta[3]^4*eta[2, 3]*s[1, 3]*zeta[2]^4)/2625 - 

    (512*eta[3]^3*eta[2, 3]^2*s[1, 3]*zeta[2]^4)/525 - 

    (512*eta[3]^2*eta[2, 3]^3*s[1, 3]*zeta[2]^4)/525 + 

    (1348*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[2]^4)/2625 - 

    (786*eta[2, 3]^5*s[1, 3]*zeta[2]^4)/875 + 

    (32*eta[2, 3]^6*s[1, 3]*zeta[2]^4)/(175*eta[3]) - 

    (64*eta[3]^4*s[1, 2]*s[1, 3]*zeta[2]^4)/105 + 

    (128*eta[3]^5*s[1, 2]*s[1, 3]*zeta[2]^4)/(525*eta[2, 3]) - 

    (598*eta[3]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^4)/875 + 

    (613*eta[3]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]^4)/375 + 

    (773*eta[3]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^4)/375 - 

    (1158*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]^4)/875 - 

    (64*eta[3]^4*s[1, 3]^2*zeta[2]^4)/105 - (4*eta[3]^5*s[1, 3]^2*zeta[2]^4)/

     (105*eta[2, 3]) + (253*eta[3]^3*eta[2, 3]*s[1, 3]^2*zeta[2]^4)/105 - 

    (16*eta[3]^2*eta[2, 3]^2*s[1, 3]^2*zeta[2]^4)/15 + 

    (253*eta[3]*eta[2, 3]^3*s[1, 3]^2*zeta[2]^4)/105 - 

    (64*eta[2, 3]^4*s[1, 3]^2*zeta[2]^4)/105 - 

    (4*eta[2, 3]^5*s[1, 3]^2*zeta[2]^4)/(105*eta[3]) - 

    (172*eta[3]^5*s[1, 3]^2*zeta[2]^4)/(175*s[1, 2]) - 

    (48*eta[2, 3]^7*zeta[2]^4)/(175*s[2, 3]) - 

    (172*eta[2, 3]^5*s[1, 2]^2*zeta[2]^4)/(175*s[2, 3]) - 

    (344*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[2]^4)/(175*s[2, 3]) - 

    (172*eta[2, 3]^5*s[1, 3]^2*zeta[2]^4)/(175*s[2, 3]) - 

    (344*eta[3]^5*s[2, 3]*zeta[2]^4)/175 + (46*eta[3]^6*s[2, 3]*zeta[2]^4)/

     (175*eta[2, 3]) + (10348*eta[3]^4*eta[2, 3]*s[2, 3]*zeta[2]^4)/2625 - 

    (1546*eta[3]^3*eta[2, 3]^2*s[2, 3]*zeta[2]^4)/375 + 

    (314*eta[3]^2*eta[2, 3]^3*s[2, 3]*zeta[2]^4)/375 + 

    (2788*eta[3]*eta[2, 3]^4*s[2, 3]*zeta[2]^4)/2625 - 

    (172*eta[2, 3]^5*s[2, 3]*zeta[2]^4)/175 + 

    (32*eta[2, 3]^6*s[2, 3]*zeta[2]^4)/(175*eta[3]) - 

    (1158*eta[3]^4*s[1, 3]*s[2, 3]*zeta[2]^4)/875 + 

    (773*eta[3]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]^4)/375 + 

    (613*eta[3]^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]^4)/375 - 

    (598*eta[3]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]^4)/875 - 

    (64*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]^4)/105 + 

    (128*eta[2, 3]^5*s[1, 3]*s[2, 3]*zeta[2]^4)/(525*eta[3]) - 

    (344*eta[3]^5*s[1, 3]*s[2, 3]*zeta[2]^4)/(175*s[1, 2]) - 

    (86*eta[3]^5*s[2, 3]^2*zeta[2]^4)/(175*eta[2, 3]) + 

    (33*eta[3]^3*eta[2, 3]*s[2, 3]^2*zeta[2]^4)/35 + 

    (29*eta[3]*eta[2, 3]^3*s[2, 3]^2*zeta[2]^4)/75 - 

    (4*eta[2, 3]^5*s[2, 3]^2*zeta[2]^4)/(105*eta[3]) - 

    (172*eta[3]^5*s[2, 3]^2*zeta[2]^4)/(175*s[1, 2]) - 

    (32*eta[3]^9*zeta[2]^5)/(385*eta[2, 3]) + 

    (48*eta[3]^7*eta[2, 3]*zeta[2]^5)/175 + 

    (32*eta[3]^5*eta[2, 3]^3*zeta[2]^5)/175 + 

    (32*eta[3]^3*eta[2, 3]^5*zeta[2]^5)/175 + 

    (48*eta[3]*eta[2, 3]^7*zeta[2]^5)/175 - (32*eta[2, 3]^9*zeta[2]^5)/

     (385*eta[3]) - (64*eta[3]^9*zeta[2]^5)/(385*s[1, 2]) - 

    (64*eta[2, 3]^9*zeta[2]^5)/(385*s[2, 3]) - eta[3]*zeta[3] - 

    (eta[3]^2*zeta[3])/eta[2, 3] - eta[2, 3]*zeta[3] - 

    (eta[2, 3]^2*zeta[3])/eta[3] - (eta[2, 3]*s[1, 2]*zeta[3])/(2*eta[3]) + 

    (s[1, 2]^2*zeta[3])/(12*eta[3]) + (s[1, 2]^2*zeta[3])/(4*eta[2, 3]) + 

    (s[1, 2]^3*zeta[3])/(24*eta[3]*eta[2, 3]) + (s[1, 3]*zeta[3])/2 - 

    (eta[3]*s[1, 3]*zeta[3])/s[1, 2] + (s[1, 2]*s[1, 3]*zeta[3])/(4*eta[3]) + 

    (3*s[1, 2]*s[1, 3]*zeta[3])/(4*eta[2, 3]) + (s[1, 3]^2*zeta[3])/

     (4*eta[3]) + (s[1, 3]^2*zeta[3])/(4*eta[2, 3]) + 

    (s[1, 3]^3*zeta[3])/(24*eta[3]*eta[2, 3]) + (s[1, 3]^3*zeta[3])/

     (12*eta[3]*s[1, 2]) - (eta[2, 3]*s[1, 2]*zeta[3])/s[2, 3] + 

    (s[1, 2]^3*zeta[3])/(12*eta[2, 3]*s[2, 3]) - (eta[2, 3]*s[1, 3]*zeta[3])/

     s[2, 3] + (s[1, 2]^2*s[1, 3]*zeta[3])/(4*eta[2, 3]*s[2, 3]) + 

    (s[1, 2]*s[1, 3]^2*zeta[3])/(4*eta[2, 3]*s[2, 3]) + 

    (s[1, 3]^3*zeta[3])/(12*eta[2, 3]*s[2, 3]) - (eta[3]*s[2, 3]*zeta[3])/

     (2*eta[2, 3]) - (eta[3]*s[2, 3]*zeta[3])/s[1, 2] + 

    (s[1, 2]*s[2, 3]*zeta[3])/(4*eta[3]) + (s[1, 2]*s[2, 3]*zeta[3])/

     (4*eta[2, 3]) + (3*s[1, 3]*s[2, 3]*zeta[3])/(4*eta[3]) + 

    (s[1, 3]*s[2, 3]*zeta[3])/(4*eta[2, 3]) + (s[1, 3]^2*s[2, 3]*zeta[3])/

     (4*eta[3]*s[1, 2]) + (s[2, 3]^2*zeta[3])/(4*eta[3]) + 

    (s[2, 3]^2*zeta[3])/(12*eta[2, 3]) + (s[1, 3]*s[2, 3]^2*zeta[3])/

     (4*eta[3]*s[1, 2]) + (s[2, 3]^3*zeta[3])/(24*eta[3]*eta[2, 3]) + 

    (s[2, 3]^3*zeta[3])/(12*eta[3]*s[1, 2]) + 2*eta[3]^3*zeta[2]*zeta[3] + 

    2*eta[2, 3]^3*zeta[2]*zeta[3] + eta[3]*eta[2, 3]*s[1, 2]*zeta[2]*

     zeta[3] + (eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[3])/eta[3] - 

    (eta[3]*s[1, 2]^2*zeta[2]*zeta[3])/3 - 

    (2*eta[3]^2*s[1, 2]^2*zeta[2]*zeta[3])/(3*eta[2, 3]) - 

    eta[2, 3]*s[1, 2]^2*zeta[2]*zeta[3] - 

    (eta[2, 3]^2*s[1, 2]^2*zeta[2]*zeta[3])/(6*eta[3]) - 

    (eta[3]*s[1, 2]^3*zeta[2]*zeta[3])/(12*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[3])/(6*eta[3]) + 

    (17*s[1, 2]^4*zeta[2]*zeta[3])/(360*eta[3]) + 

    (17*s[1, 2]^4*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (17*s[1, 2]^5*zeta[2]*zeta[3])/(720*eta[3]*eta[2, 3]) - 

    2*eta[3]^2*s[1, 3]*zeta[2]*zeta[3] + eta[3]*eta[2, 3]*s[1, 3]*zeta[2]*

     zeta[3] - 2*eta[2, 3]^2*s[1, 3]*zeta[2]*zeta[3] + 

    (2*eta[3]^3*s[1, 3]*zeta[2]*zeta[3])/s[1, 2] - 

    (eta[3]*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/2 - 

    (4*eta[3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/(3*eta[2, 3]) - 

    (7*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/2 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/(6*eta[3]) + 

    (s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/3 + 

    (eta[3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/(4*eta[2, 3]) + 

    (17*s[1, 2]^3*s[1, 3]*zeta[2]*zeta[3])/(72*eta[3]) + 

    (41*s[1, 2]^3*s[1, 3]*zeta[2]*zeta[3])/(45*eta[2, 3]) - 

    (eta[3]*s[1, 3]^2*zeta[2]*zeta[3])/2 - 

    (2*eta[3]^2*s[1, 3]^2*zeta[2]*zeta[3])/(3*eta[2, 3]) - 

    (eta[2, 3]*s[1, 3]^2*zeta[2]*zeta[3])/2 - 

    (2*eta[2, 3]^2*s[1, 3]^2*zeta[2]*zeta[3])/(3*eta[3]) - 

    (s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/2 + 

    (eta[3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/(4*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/(12*eta[3]) + 

    (17*s[1, 2]^2*s[1, 3]^2*zeta[2]*zeta[3])/(36*eta[3]) + 

    (27*s[1, 2]^2*s[1, 3]^2*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^3*s[1, 3]^2*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (s[1, 3]^3*zeta[2]*zeta[3])/3 - (eta[3]*s[1, 3]^3*zeta[2]*zeta[3])/

     (12*eta[2, 3]) - (eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[3])/(12*eta[3]) - 

    (eta[3]*s[1, 3]^3*zeta[2]*zeta[3])/(3*s[1, 2]) + 

    (17*s[1, 2]*s[1, 3]^3*zeta[2]*zeta[3])/(36*eta[3]) + 

    (41*s[1, 2]*s[1, 3]^3*zeta[2]*zeta[3])/(45*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^3*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (17*s[1, 3]^4*zeta[2]*zeta[3])/(72*eta[3]) + 

    (17*s[1, 3]^4*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (17*s[1, 3]^5*zeta[2]*zeta[3])/(720*eta[3]*eta[2, 3]) + 

    (17*s[1, 3]^5*zeta[2]*zeta[3])/(360*eta[3]*s[1, 2]) + 

    (2*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[3])/s[2, 3] - 

    (eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[3])/(3*s[2, 3]) + 

    (17*s[1, 2]^5*zeta[2]*zeta[3])/(360*eta[2, 3]*s[2, 3]) + 

    (2*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[3])/s[2, 3] - 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/s[2, 3] + 

    (17*s[1, 2]^4*s[1, 3]*zeta[2]*zeta[3])/(72*eta[2, 3]*s[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/s[2, 3] + 

    (17*s[1, 2]^3*s[1, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]*s[2, 3]) - 

    (eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[3])/(3*s[2, 3]) + 

    (17*s[1, 2]^2*s[1, 3]^3*zeta[2]*zeta[3])/(36*eta[2, 3]*s[2, 3]) + 

    (17*s[1, 2]*s[1, 3]^4*zeta[2]*zeta[3])/(72*eta[2, 3]*s[2, 3]) + 

    (17*s[1, 3]^5*zeta[2]*zeta[3])/(360*eta[2, 3]*s[2, 3]) + 

    (eta[3]^3*s[2, 3]*zeta[2]*zeta[3])/eta[2, 3] + 

    eta[3]*eta[2, 3]*s[2, 3]*zeta[2]*zeta[3] + 

    (2*eta[3]^3*s[2, 3]*zeta[2]*zeta[3])/s[1, 2] - 

    eta[3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[3] - 

    (5*eta[3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[2, 3]) - 

    eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[3] - 

    (5*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[3]) - 

    3*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3] - 

    (eta[3]*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3])/(12*eta[2, 3]) + 

    (17*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/(72*eta[3]) + 

    (17*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/(36*eta[2, 3]) - 

    (7*eta[3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (5*eta[3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[2, 3]) - 

    (eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (4*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(3*eta[3]) + 

    (5*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(2*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(2*eta[3]) + 

    (41*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(45*eta[3]) + 

    (27*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(60*eta[3]*eta[2, 3]) - 

    (s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (eta[3]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(12*eta[2, 3]) + 

    (eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(4*eta[3]) - 

    (eta[3]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/s[1, 2] + 

    (27*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(20*eta[3]) + 

    (27*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(240*eta[3]*eta[2, 3]) + 

    (41*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(45*eta[3]) + 

    (17*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(60*eta[3]*eta[2, 3]) + 

    (17*s[1, 3]^4*s[2, 3]*zeta[2]*zeta[3])/(72*eta[3]*s[1, 2]) - 

    eta[3]*s[2, 3]^2*zeta[2]*zeta[3] - (eta[3]^2*s[2, 3]^2*zeta[2]*zeta[3])/

     (6*eta[2, 3]) - (eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[3])/3 - 

    (2*eta[2, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(3*eta[3]) - 

    3*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[3] - 

    (eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[3])/(12*eta[3]) + 

    (17*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[3]) + 

    (17*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]^3*s[2, 3]^2*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/3 + 

    (eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(4*eta[3]) - 

    (eta[3]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/s[1, 2] + 

    (27*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(20*eta[3]) + 

    (41*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(45*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(240*eta[3]*eta[2, 3]) + 

    (27*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(20*eta[3]) + 

    (17*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(240*eta[3]*eta[2, 3]) + 

    (s[1, 3]^3*s[2, 3]^2*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (17*s[1, 3]^3*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[3]*s[1, 2]) - 

    (eta[3]*s[2, 3]^3*zeta[2]*zeta[3])/(6*eta[2, 3]) - 

    (eta[2, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(12*eta[3]) - 

    (eta[3]*s[2, 3]^3*zeta[2]*zeta[3])/(3*s[1, 2]) + 

    (17*s[1, 2]*s[2, 3]^3*zeta[2]*zeta[3])/(36*eta[3]) + 

    (17*s[1, 2]*s[2, 3]^3*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (s[1, 2]^2*s[2, 3]^3*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (41*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(45*eta[3]) + 

    (17*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(60*eta[3]*eta[2, 3]) + 

    (s[1, 3]^2*s[2, 3]^3*zeta[2]*zeta[3])/(144*eta[3]*eta[2, 3]) + 

    (17*s[1, 3]^2*s[2, 3]^3*zeta[2]*zeta[3])/(36*eta[3]*s[1, 2]) + 

    (17*s[2, 3]^4*zeta[2]*zeta[3])/(72*eta[3]) + 

    (17*s[2, 3]^4*zeta[2]*zeta[3])/(360*eta[2, 3]) + 

    (17*s[1, 3]*s[2, 3]^4*zeta[2]*zeta[3])/(72*eta[3]*s[1, 2]) + 

    (17*s[2, 3]^5*zeta[2]*zeta[3])/(720*eta[3]*eta[2, 3]) + 

    (17*s[2, 3]^5*zeta[2]*zeta[3])/(360*eta[3]*s[1, 2]) + 

    (3*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/s[1, 2, 3] + 

    (6*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/s[1, 2, 3] + 

    (3*s[1, 2]*s[2, 3]^3*zeta[2]*zeta[3])/s[1, 2, 3] + 

    (4*eta[3]^5*zeta[2]^2*zeta[3])/5 - (12*eta[3]^4*eta[2, 3]*zeta[2]^2*

      zeta[3])/5 + (12*eta[3]^3*eta[2, 3]^2*zeta[2]^2*zeta[3])/5 + 

    (12*eta[3]^2*eta[2, 3]^3*zeta[2]^2*zeta[3])/5 - 

    (12*eta[3]*eta[2, 3]^4*zeta[2]^2*zeta[3])/5 + 

    (4*eta[2, 3]^5*zeta[2]^2*zeta[3])/5 + 

    (2*eta[3]^3*eta[2, 3]*s[1, 2]*zeta[2]^2*zeta[3])/5 - 

    2*eta[3]*eta[2, 3]^3*s[1, 2]*zeta[2]^2*zeta[3] + 

    (2*eta[2, 3]^5*s[1, 2]*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (9*eta[3]^3*s[1, 2]^2*zeta[2]^2*zeta[3])/10 - 

    (eta[3]^4*s[1, 2]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) + 

    (2*eta[3]^2*eta[2, 3]*s[1, 2]^2*zeta[2]^2*zeta[3])/15 + 

    (27*eta[2, 3]^3*s[1, 2]^2*zeta[2]^2*zeta[3])/10 - 

    (11*eta[2, 3]^4*s[1, 2]^2*zeta[2]^2*zeta[3])/(30*eta[3]) - 

    (eta[3]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(30*eta[2, 3]) + 

    (eta[3]*eta[2, 3]*s[1, 2]^3*zeta[2]^2*zeta[3])/3 + 

    (9*eta[2, 3]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(20*eta[3]) + 

    (6*eta[3]^4*s[1, 3]*zeta[2]^2*zeta[3])/5 - 

    (4*eta[3]^3*eta[2, 3]*s[1, 3]*zeta[2]^2*zeta[3])/5 - 

    (14*eta[3]^2*eta[2, 3]^2*s[1, 3]*zeta[2]^2*zeta[3])/5 - 

    (4*eta[3]*eta[2, 3]^3*s[1, 3]*zeta[2]^2*zeta[3])/5 + 

    (6*eta[2, 3]^4*s[1, 3]*zeta[2]^2*zeta[3])/5 + 

    (4*eta[3]^5*s[1, 3]*zeta[2]^2*zeta[3])/(5*s[1, 2]) + 

    (46*eta[3]^3*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/15 - 

    (2*eta[3]^4*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    (34*eta[3]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/15 + 

    (9*eta[3]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/10 + 

    (107*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/30 - 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/(15*eta[3]) - 

    (13*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/20 - 

    (2*eta[3]^3*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) + 

    (5*eta[3]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/12 - 

    (eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/3 + 

    (46*eta[3]^3*s[1, 3]^2*zeta[2]^2*zeta[3])/15 - 

    (eta[3]^4*s[1, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    (9*eta[3]^2*eta[2, 3]*s[1, 3]^2*zeta[2]^2*zeta[3])/10 - 

    (9*eta[3]*eta[2, 3]^2*s[1, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (46*eta[2, 3]^3*s[1, 3]^2*zeta[2]^2*zeta[3])/15 - 

    (eta[2, 3]^4*s[1, 3]^2*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (6*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/5 - 

    (2*eta[3]^3*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    (11*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/15 + 

    (eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/(6*eta[3]) - 

    (13*eta[3]^2*s[1, 3]^3*zeta[2]^2*zeta[3])/20 - 

    (eta[3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(30*eta[2, 3]) + 

    (eta[3]*eta[2, 3]*s[1, 3]^3*zeta[2]^2*zeta[3])/60 - 

    (13*eta[2, 3]^2*s[1, 3]^3*zeta[2]^2*zeta[3])/20 - 

    (eta[2, 3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(30*eta[3]) + 

    (9*eta[3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(10*s[1, 2]) + 

    (4*eta[2, 3]^5*s[1, 2]*zeta[2]^2*zeta[3])/(5*s[2, 3]) + 

    (9*eta[2, 3]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(10*s[2, 3]) + 

    (4*eta[2, 3]^5*s[1, 3]*zeta[2]^2*zeta[3])/(5*s[2, 3]) + 

    (27*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/(10*s[2, 3]) + 

    (27*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/(10*s[2, 3]) + 

    (9*eta[2, 3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(10*s[2, 3]) + 

    (2*eta[3]^5*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    2*eta[3]^3*eta[2, 3]*s[2, 3]*zeta[2]^2*zeta[3] + 

    (2*eta[3]*eta[2, 3]^3*s[2, 3]*zeta[2]^2*zeta[3])/5 + 

    (4*eta[3]^5*s[2, 3]*zeta[2]^2*zeta[3])/(5*s[1, 2]) + 

    (27*eta[3]^3*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/10 - 

    (7*eta[3]^4*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) + 

    (eta[3]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/30 + 

    (eta[3]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/30 + 

    (27*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/10 - 

    (7*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[3]) + 

    (eta[3]^3*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/(6*eta[2, 3]) + 

    (29*eta[3]*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/60 + 

    (107*eta[3]^3*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/30 - 

    (7*eta[3]^4*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) + 

    (9*eta[3]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/10 - 

    (34*eta[3]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (46*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (2*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (7*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (4*eta[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) - 

    (8*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (4*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[3]) + 

    (7*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/(6*eta[2, 3]) - 

    (11*eta[3]*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/10 + 

    (6*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/5 - 

    (2*eta[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (27*eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/(10*s[1, 2]) + 

    (27*eta[3]^3*s[2, 3]^2*zeta[2]^2*zeta[3])/10 - 

    (11*eta[3]^4*s[2, 3]^2*zeta[2]^2*zeta[3])/(30*eta[2, 3]) + 

    (2*eta[3]*eta[2, 3]^2*s[2, 3]^2*zeta[2]^2*zeta[3])/15 + 

    (9*eta[2, 3]^3*s[2, 3]^2*zeta[2]^2*zeta[3])/10 - 

    (eta[2, 3]^4*s[2, 3]^2*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (29*eta[3]*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/60 + 

    (eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/(6*eta[3]) - 

    (eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/3 + 

    (5*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/12 - 

    (13*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/20 - 

    (2*eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/(5*eta[3]) + 

    (27*eta[3]^3*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/(10*s[1, 2]) + 

    (9*eta[3]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(20*eta[2, 3]) + 

    (eta[3]*eta[2, 3]*s[2, 3]^3*zeta[2]^2*zeta[3])/3 - 

    (eta[2, 3]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(30*eta[3]) + 

    (9*eta[3]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(10*s[1, 2]) + 

    (16*eta[3]^7*zeta[2]^3*zeta[3])/35 - 

    (16*eta[3]^6*eta[2, 3]*zeta[2]^3*zeta[3])/7 + 

    (32*eta[3]^5*eta[2, 3]^2*zeta[2]^3*zeta[3])/7 - 

    (16*eta[3]^4*eta[2, 3]^3*zeta[2]^3*zeta[3])/7 - 

    (16*eta[3]^3*eta[2, 3]^4*zeta[2]^3*zeta[3])/7 + 

    (32*eta[3]^2*eta[2, 3]^5*zeta[2]^3*zeta[3])/7 - 

    (16*eta[3]*eta[2, 3]^6*zeta[2]^3*zeta[3])/7 + 

    (16*eta[2, 3]^7*zeta[2]^3*zeta[3])/35 + 

    (8*eta[3]^5*eta[2, 3]*s[1, 2]*zeta[2]^3*zeta[3])/35 - 

    (4*eta[3]^3*eta[2, 3]^3*s[1, 2]*zeta[2]^3*zeta[3])/5 - 

    (4*eta[3]*eta[2, 3]^5*s[1, 2]*zeta[2]^3*zeta[3])/5 + 

    (8*eta[2, 3]^7*s[1, 2]*zeta[2]^3*zeta[3])/(35*eta[3]) + 

    (8*eta[3]^6*s[1, 3]*zeta[2]^3*zeta[3])/7 - 

    (72*eta[3]^5*eta[2, 3]*s[1, 3]*zeta[2]^3*zeta[3])/35 - 

    (44*eta[3]^4*eta[2, 3]^2*s[1, 3]*zeta[2]^3*zeta[3])/35 + 

    (96*eta[3]^3*eta[2, 3]^3*s[1, 3]*zeta[2]^3*zeta[3])/35 - 

    (44*eta[3]^2*eta[2, 3]^4*s[1, 3]*zeta[2]^3*zeta[3])/35 - 

    (72*eta[3]*eta[2, 3]^5*s[1, 3]*zeta[2]^3*zeta[3])/35 + 

    (8*eta[2, 3]^6*s[1, 3]*zeta[2]^3*zeta[3])/7 + 

    (16*eta[3]^7*s[1, 3]*zeta[2]^3*zeta[3])/(35*s[1, 2]) + 

    (16*eta[2, 3]^7*s[1, 2]*zeta[2]^3*zeta[3])/(35*s[2, 3]) + 

    (16*eta[2, 3]^7*s[1, 3]*zeta[2]^3*zeta[3])/(35*s[2, 3]) + 

    (8*eta[3]^7*s[2, 3]*zeta[2]^3*zeta[3])/(35*eta[2, 3]) - 

    (4*eta[3]^5*eta[2, 3]*s[2, 3]*zeta[2]^3*zeta[3])/5 - 

    (4*eta[3]^3*eta[2, 3]^3*s[2, 3]*zeta[2]^3*zeta[3])/5 + 

    (8*eta[3]*eta[2, 3]^5*s[2, 3]*zeta[2]^3*zeta[3])/35 + 

    (16*eta[3]^7*s[2, 3]*zeta[2]^3*zeta[3])/(35*s[1, 2]) + 

    (eta[3]^3*s[1, 2]*zeta[3]^2)/2 + (eta[3]^2*eta[2, 3]*s[1, 2]*zeta[3]^2)/

     2 + eta[2, 3]^3*s[1, 2]*zeta[3]^2 + (eta[2, 3]^4*s[1, 2]*zeta[3]^2)/

     (2*eta[3]) + (eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(4*eta[3]) - 

    (eta[3]*s[1, 2]^3*zeta[3]^2)/12 - (5*eta[3]^2*s[1, 2]^3*zeta[3]^2)/

     (24*eta[2, 3]) - (eta[2, 3]*s[1, 2]^3*zeta[3]^2)/3 - 

    (eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(12*eta[3]) - 

    (eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(24*eta[3]) + 

    2*eta[3]^3*s[1, 3]*zeta[3]^2 + 2*eta[2, 3]^3*s[1, 3]*zeta[3]^2 - 

    (eta[3]^2*s[1, 2]*s[1, 3]*zeta[3]^2)/4 + 

    (eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/4 - 

    (5*eta[3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/24 - 

    (7*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(8*eta[2, 3]) - 

    (3*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/2 - 

    (eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(4*eta[3]) + 

    (s[1, 2]^3*s[1, 3]*zeta[3]^2)/24 + (eta[3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/

     (16*eta[2, 3]) - (eta[3]^2*s[1, 3]^2*zeta[3]^2)/4 - 

    (eta[3]*eta[2, 3]*s[1, 3]^2*zeta[3]^2)/4 - 

    (eta[2, 3]^2*s[1, 3]^2*zeta[3]^2)/4 + (eta[3]^3*s[1, 3]^2*zeta[3]^2)/

     (2*s[1, 2]) + (eta[3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/2 - 

    (7*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(8*eta[2, 3]) - 

    (7*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/4 - 

    (3*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(8*eta[3]) - 

    (s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/16 + 

    (eta[3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(8*eta[2, 3]) - 

    (5*eta[3]*s[1, 3]^3*zeta[3]^2)/24 - (5*eta[3]^2*s[1, 3]^3*zeta[3]^2)/

     (24*eta[2, 3]) - (5*eta[2, 3]*s[1, 3]^3*zeta[3]^2)/24 - 

    (5*eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/(24*eta[3]) - 

    (s[1, 2]*s[1, 3]^3*zeta[3]^2)/16 + (eta[3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/

     (16*eta[2, 3]) - (eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(24*eta[3]) + 

    (s[1, 3]^4*zeta[3]^2)/24 - (eta[3]*s[1, 3]^4*zeta[3]^2)/(12*s[1, 2]) + 

    (eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(2*s[2, 3]) - 

    (eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(12*s[2, 3]) + 

    (eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/s[2, 3] - 

    (eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(3*s[2, 3]) + 

    (eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/(2*s[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(2*s[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(3*s[2, 3]) - 

    (eta[2, 3]*s[1, 3]^4*zeta[3]^2)/(12*s[2, 3]) + 

    eta[3]^3*s[2, 3]*zeta[3]^2 + (eta[3]^4*s[2, 3]*zeta[3]^2)/(2*eta[2, 3]) + 

    (eta[3]*eta[2, 3]^2*s[2, 3]*zeta[3]^2)/2 + 

    (eta[2, 3]^3*s[2, 3]*zeta[3]^2)/2 + 

    (eta[3]*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/2 - 

    (eta[3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/3 - 

    (3*eta[3]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(8*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/2 - 

    (eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(4*eta[3]) - 

    (eta[3]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(24*eta[2, 3]) + 

    (eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/4 - 

    (eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/4 + 

    (eta[3]^3*s[1, 3]*s[2, 3]*zeta[3]^2)/s[1, 2] - 

    (7*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/4 - 

    (5*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/(4*eta[2, 3]) - 

    (7*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/4 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/(4*eta[3]) - 

    (s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/16 - 

    (eta[3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/(16*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/(8*eta[3]) - 

    (7*eta[3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/4 - 

    (3*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(8*eta[2, 3]) + 

    (eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/2 - 

    (7*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(8*eta[3]) + 

    (3*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/8 - 

    (eta[3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(16*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(16*eta[3]) - 

    (s[1, 3]^3*s[2, 3]*zeta[3]^2)/16 - (eta[3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/

     (24*eta[2, 3]) + (eta[2, 3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/(16*eta[3]) - 

    (eta[3]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/(3*s[1, 2]) + 

    (eta[3]^3*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) + 

    (eta[3]^3*s[2, 3]^2*zeta[3]^2)/(2*s[1, 2]) - 

    (eta[3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/2 - 

    (eta[3]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/3 - 

    (3*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(8*eta[3]) - 

    (3*eta[3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/2 - 

    (eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) - 

    (5*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/24 - 

    (7*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(8*eta[3]) - 

    (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/16 - 

    (eta[3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(8*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(16*eta[3]) - 

    (s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/16 + 

    (eta[2, 3]*s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/(8*eta[3]) - 

    (eta[3]*s[1, 3]^2*s[2, 3]^2*zeta[3]^2)/(2*s[1, 2]) - 

    (eta[3]*s[2, 3]^3*zeta[3]^2)/3 - (eta[3]^2*s[2, 3]^3*zeta[3]^2)/

     (12*eta[2, 3]) - (eta[2, 3]*s[2, 3]^3*zeta[3]^2)/12 - 

    (5*eta[2, 3]^2*s[2, 3]^3*zeta[3]^2)/(24*eta[3]) - 

    (eta[2, 3]*s[1, 2]*s[2, 3]^3*zeta[3]^2)/(24*eta[3]) + 

    (s[1, 3]*s[2, 3]^3*zeta[3]^2)/24 + 

    (eta[2, 3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(16*eta[3]) - 

    (eta[3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(3*s[1, 2]) - 

    (eta[3]*s[2, 3]^4*zeta[3]^2)/(24*eta[2, 3]) - 

    (eta[3]*s[2, 3]^4*zeta[3]^2)/(12*s[1, 2]) - eta[3]^5*s[1, 2]*zeta[2]*

     zeta[3]^2 + 3*eta[3]^4*eta[2, 3]*s[1, 2]*zeta[2]*zeta[3]^2 - 

    3*eta[3]^3*eta[2, 3]^2*s[1, 2]*zeta[2]*zeta[3]^2 - 

    3*eta[3]^2*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[3]^2 + 

    3*eta[3]*eta[2, 3]^4*s[1, 2]*zeta[2]*zeta[3]^2 - 

    2*eta[2, 3]^5*s[1, 2]*zeta[2]*zeta[3]^2 - 

    (eta[3]*eta[2, 3]^3*s[1, 2]^2*zeta[2]*zeta[3]^2)/2 - 

    (eta[2, 3]^5*s[1, 2]^2*zeta[2]*zeta[3]^2)/(2*eta[3]) - 

    2*eta[3]^5*s[1, 3]*zeta[2]*zeta[3]^2 + 3*eta[3]^4*eta[2, 3]*s[1, 3]*

     zeta[2]*zeta[3]^2 - 3*eta[3]^3*eta[2, 3]^2*s[1, 3]*zeta[2]*zeta[3]^2 - 

    3*eta[3]^2*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[3]^2 + 

    3*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[2]*zeta[3]^2 - 

    2*eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[3]^2 + eta[3]^4*s[1, 2]*s[1, 3]*

     zeta[2]*zeta[3]^2 - 2*eta[3]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*

     zeta[3]^2 + (3*eta[3]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/

     2 + (eta[3]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/2 - 

    (eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/2 + 

    eta[3]^4*s[1, 3]^2*zeta[2]*zeta[3]^2 + 

    (eta[3]^2*eta[2, 3]^2*s[1, 3]^2*zeta[2]*zeta[3]^2)/2 + 

    eta[2, 3]^4*s[1, 3]^2*zeta[2]*zeta[3]^2 - 

    (eta[3]^5*s[1, 3]^2*zeta[2]*zeta[3]^2)/s[1, 2] - 

    (eta[2, 3]^5*s[1, 2]^2*zeta[2]*zeta[3]^2)/s[2, 3] - 

    (2*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/s[2, 3] - 

    (eta[2, 3]^5*s[1, 3]^2*zeta[2]*zeta[3]^2)/s[2, 3] - 

    2*eta[3]^5*s[2, 3]*zeta[2]*zeta[3]^2 + 3*eta[3]^4*eta[2, 3]*s[2, 3]*

     zeta[2]*zeta[3]^2 - 3*eta[3]^3*eta[2, 3]^2*s[2, 3]*zeta[2]*zeta[3]^2 - 

    3*eta[3]^2*eta[2, 3]^3*s[2, 3]*zeta[2]*zeta[3]^2 + 

    3*eta[3]*eta[2, 3]^4*s[2, 3]*zeta[2]*zeta[3]^2 - 

    eta[2, 3]^5*s[2, 3]*zeta[2]*zeta[3]^2 - eta[3]^3*eta[2, 3]*s[1, 2]*

     s[2, 3]*zeta[2]*zeta[3]^2 - eta[3]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]*

     zeta[3]^2 - (eta[3]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2)/2 + 

    (eta[3]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2)/2 + 

    (3*eta[3]^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2)/2 - 

    2*eta[3]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2 + 

    eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2 - 

    (2*eta[3]^5*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2)/s[1, 2] - 

    (eta[3]^5*s[2, 3]^2*zeta[2]*zeta[3]^2)/(2*eta[2, 3]) - 

    (eta[3]^3*eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[3]^2)/2 - 

    (eta[3]^5*s[2, 3]^2*zeta[2]*zeta[3]^2)/s[1, 2] - eta[3]^3*zeta[5] - 

    (eta[3]^4*zeta[5])/eta[2, 3] - eta[3]^2*eta[2, 3]*zeta[5] - 

    eta[3]*eta[2, 3]^2*zeta[5] - eta[2, 3]^3*zeta[5] - 

    (eta[2, 3]^4*zeta[5])/eta[3] - (eta[2, 3]^3*s[1, 2]*zeta[5])/(2*eta[3]) - 

    (5*eta[3]*s[1, 2]^2*zeta[5])/6 + (5*eta[3]^2*s[1, 2]^2*zeta[5])/

     (12*eta[2, 3]) - (5*eta[2, 3]*s[1, 2]^2*zeta[5])/2 - 

    (5*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(6*eta[3]) - 

    (5*eta[2, 3]*s[1, 2]^3*zeta[5])/(12*eta[3]) + (43*s[1, 2]^4*zeta[5])/

     (720*eta[3]) + (43*s[1, 2]^4*zeta[5])/(144*eta[2, 3]) + 

    (43*s[1, 2]^5*zeta[5])/(1440*eta[3]*eta[2, 3]) + 

    (eta[3]^2*s[1, 3]*zeta[5])/2 + (eta[3]*eta[2, 3]*s[1, 3]*zeta[5])/2 + 

    (eta[2, 3]^2*s[1, 3]*zeta[5])/2 - (eta[3]^3*s[1, 3]*zeta[5])/s[1, 2] - 

    (15*eta[3]*s[1, 2]*s[1, 3]*zeta[5])/4 + 

    (5*eta[3]^2*s[1, 2]*s[1, 3]*zeta[5])/(3*eta[2, 3]) - 

    (25*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/4 + 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/(12*eta[3]) + 

    (5*s[1, 2]^2*s[1, 3]*zeta[5])/12 - (5*eta[3]*s[1, 2]^2*s[1, 3]*zeta[5])/

     (24*eta[2, 3]) + (43*s[1, 2]^3*s[1, 3]*zeta[5])/(144*eta[3]) + 

    (1073*s[1, 2]^3*s[1, 3]*zeta[5])/(720*eta[2, 3]) - 

    (15*eta[3]*s[1, 3]^2*zeta[5])/4 + (5*eta[3]^2*s[1, 3]^2*zeta[5])/

     (12*eta[2, 3]) - (15*eta[2, 3]*s[1, 3]^2*zeta[5])/4 + 

    (5*eta[2, 3]^2*s[1, 3]^2*zeta[5])/(12*eta[3]) - 

    (5*s[1, 2]*s[1, 3]^2*zeta[5])/24 - (5*eta[3]*s[1, 2]*s[1, 3]^2*zeta[5])/

     (24*eta[2, 3]) + (43*s[1, 2]^2*s[1, 3]^2*zeta[5])/(72*eta[3]) + 

    (109*s[1, 2]^2*s[1, 3]^2*zeta[5])/(48*eta[2, 3]) + 

    (5*s[1, 3]^3*zeta[5])/12 - (5*eta[3]*s[1, 3]^3*zeta[5])/(6*s[1, 2]) + 

    (43*s[1, 2]*s[1, 3]^3*zeta[5])/(72*eta[3]) + 

    (1073*s[1, 2]*s[1, 3]^3*zeta[5])/(720*eta[2, 3]) + 

    (43*s[1, 3]^4*zeta[5])/(144*eta[3]) + (43*s[1, 3]^4*zeta[5])/

     (144*eta[2, 3]) + (43*s[1, 3]^5*zeta[5])/(1440*eta[3]*eta[2, 3]) + 

    (43*s[1, 3]^5*zeta[5])/(720*eta[3]*s[1, 2]) - 

    (eta[2, 3]^3*s[1, 2]*zeta[5])/s[2, 3] - (5*eta[2, 3]*s[1, 2]^3*zeta[5])/

     (6*s[2, 3]) + (43*s[1, 2]^5*zeta[5])/(720*eta[2, 3]*s[2, 3]) - 

    (eta[2, 3]^3*s[1, 3]*zeta[5])/s[2, 3] - 

    (5*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(2*s[2, 3]) + 

    (43*s[1, 2]^4*s[1, 3]*zeta[5])/(144*eta[2, 3]*s[2, 3]) - 

    (5*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(2*s[2, 3]) + 

    (43*s[1, 2]^3*s[1, 3]^2*zeta[5])/(72*eta[2, 3]*s[2, 3]) - 

    (5*eta[2, 3]*s[1, 3]^3*zeta[5])/(6*s[2, 3]) + 

    (43*s[1, 2]^2*s[1, 3]^3*zeta[5])/(72*eta[2, 3]*s[2, 3]) + 

    (43*s[1, 2]*s[1, 3]^4*zeta[5])/(144*eta[2, 3]*s[2, 3]) + 

    (43*s[1, 3]^5*zeta[5])/(720*eta[2, 3]*s[2, 3]) - 

    (eta[3]^3*s[2, 3]*zeta[5])/(2*eta[2, 3]) - (eta[3]^3*s[2, 3]*zeta[5])/

     s[1, 2] - (5*eta[3]*s[1, 2]*s[2, 3]*zeta[5])/2 + 

    (5*eta[3]^2*s[1, 2]*s[2, 3]*zeta[5])/(12*eta[2, 3]) - 

    (5*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[5])/2 + 

    (5*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/(12*eta[3]) + 

    (43*s[1, 2]^3*s[2, 3]*zeta[5])/(144*eta[3]) + 

    (43*s[1, 2]^3*s[2, 3]*zeta[5])/(72*eta[2, 3]) - 

    (25*eta[3]*s[1, 3]*s[2, 3]*zeta[5])/4 + 

    (5*eta[3]^2*s[1, 3]*s[2, 3]*zeta[5])/(12*eta[2, 3]) - 

    (15*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/4 + 

    (5*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/(3*eta[3]) - 

    (5*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/24 + 

    (5*eta[3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(24*eta[2, 3]) + 

    (5*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(24*eta[3]) + 

    (1073*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(720*eta[3]) + 

    (109*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(48*eta[2, 3]) - 

    (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[5])/(720*eta[3]*eta[2, 3]) - 

    (5*s[1, 3]^2*s[2, 3]*zeta[5])/24 - (5*eta[2, 3]*s[1, 3]^2*s[2, 3]*

      zeta[5])/(24*eta[3]) - (5*eta[3]*s[1, 3]^2*s[2, 3]*zeta[5])/

     (2*s[1, 2]) + (109*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(48*eta[3]) + 

    (109*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(48*eta[2, 3]) + 

    (11*s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[5])/(720*eta[3]*eta[2, 3]) + 

    (1073*s[1, 3]^3*s[2, 3]*zeta[5])/(720*eta[3]) + 

    (43*s[1, 3]^3*s[2, 3]*zeta[5])/(72*eta[2, 3]) - 

    (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[5])/(720*eta[3]*eta[2, 3]) + 

    (43*s[1, 3]^4*s[2, 3]*zeta[5])/(144*eta[3]*s[1, 2]) - 

    (5*eta[3]*s[2, 3]^2*zeta[5])/2 - (5*eta[3]^2*s[2, 3]^2*zeta[5])/

     (6*eta[2, 3]) - (5*eta[2, 3]*s[2, 3]^2*zeta[5])/6 + 

    (5*eta[2, 3]^2*s[2, 3]^2*zeta[5])/(12*eta[3]) + 

    (43*s[1, 2]^2*s[2, 3]^2*zeta[5])/(72*eta[3]) + 

    (43*s[1, 2]^2*s[2, 3]^2*zeta[5])/(72*eta[2, 3]) + 

    (5*s[1, 3]*s[2, 3]^2*zeta[5])/12 - (5*eta[2, 3]*s[1, 3]*s[2, 3]^2*

      zeta[5])/(24*eta[3]) - (5*eta[3]*s[1, 3]*s[2, 3]^2*zeta[5])/

     (2*s[1, 2]) + (109*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(48*eta[3]) + 

    (1073*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(720*eta[2, 3]) + 

    (11*s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[5])/(720*eta[3]*eta[2, 3]) + 

    (109*s[1, 3]^2*s[2, 3]^2*zeta[5])/(48*eta[3]) + 

    (43*s[1, 3]^2*s[2, 3]^2*zeta[5])/(72*eta[2, 3]) + 

    (11*s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[5])/(720*eta[3]*eta[2, 3]) + 

    (43*s[1, 3]^3*s[2, 3]^2*zeta[5])/(72*eta[3]*s[1, 2]) - 

    (5*eta[3]*s[2, 3]^3*zeta[5])/(12*eta[2, 3]) - 

    (5*eta[3]*s[2, 3]^3*zeta[5])/(6*s[1, 2]) + (43*s[1, 2]*s[2, 3]^3*zeta[5])/

     (72*eta[3]) + (43*s[1, 2]*s[2, 3]^3*zeta[5])/(144*eta[2, 3]) + 

    (1073*s[1, 3]*s[2, 3]^3*zeta[5])/(720*eta[3]) + 

    (43*s[1, 3]*s[2, 3]^3*zeta[5])/(144*eta[2, 3]) - 

    (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[5])/(720*eta[3]*eta[2, 3]) + 

    (43*s[1, 3]^2*s[2, 3]^3*zeta[5])/(72*eta[3]*s[1, 2]) + 

    (43*s[2, 3]^4*zeta[5])/(144*eta[3]) + (43*s[2, 3]^4*zeta[5])/

     (720*eta[2, 3]) + (43*s[1, 3]*s[2, 3]^4*zeta[5])/(144*eta[3]*s[1, 2]) + 

    (43*s[2, 3]^5*zeta[5])/(1440*eta[3]*eta[2, 3]) + 

    (43*s[2, 3]^5*zeta[5])/(720*eta[3]*s[1, 2]) + 

    2*eta[3]^5*zeta[2]*zeta[5] + 2*eta[2, 3]^5*zeta[2]*zeta[5] + 

    eta[3]*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[5] + 

    (eta[2, 3]^5*s[1, 2]*zeta[2]*zeta[5])/eta[3] + 

    (3*eta[3]^3*s[1, 2]^2*zeta[2]*zeta[5])/2 - 

    (eta[3]^4*s[1, 2]^2*zeta[2]*zeta[5])/eta[2, 3] + 

    (7*eta[3]^2*eta[2, 3]*s[1, 2]^2*zeta[2]*zeta[5])/3 - 

    (17*eta[3]*eta[2, 3]^2*s[1, 2]^2*zeta[2]*zeta[5])/2 + 

    (9*eta[2, 3]^3*s[1, 2]^2*zeta[2]*zeta[5])/2 - 

    (eta[2, 3]^4*s[1, 2]^2*zeta[2]*zeta[5])/(6*eta[3]) + 

    (5*eta[3]*eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[5])/6 + 

    (3*eta[2, 3]^3*s[1, 2]^3*zeta[2]*zeta[5])/(4*eta[3]) - 

    2*eta[3]^4*s[1, 3]*zeta[2]*zeta[5] - eta[3]^2*eta[2, 3]^2*s[1, 3]*zeta[2]*

     zeta[5] - 2*eta[2, 3]^4*s[1, 3]*zeta[2]*zeta[5] + 

    (2*eta[3]^5*s[1, 3]*zeta[2]*zeta[5])/s[1, 2] + 

    (7*eta[3]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/6 - 

    (2*eta[3]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/eta[2, 3] + 

    (19*eta[3]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/3 - 

    (9*eta[3]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/2 + 

    (17*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/3 - 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/(6*eta[3]) - 

    (19*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/12 + 

    (5*eta[3]^3*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (7*eta[3]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/6 + 

    (31*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/12 + 

    (7*eta[3]^3*s[1, 3]^2*zeta[2]*zeta[5])/6 - 

    (eta[3]^4*s[1, 3]^2*zeta[2]*zeta[5])/eta[2, 3] + 

    4*eta[3]^2*eta[2, 3]*s[1, 3]^2*zeta[2]*zeta[5] + 

    4*eta[3]*eta[2, 3]^2*s[1, 3]^2*zeta[2]*zeta[5] + 

    (7*eta[2, 3]^3*s[1, 3]^2*zeta[2]*zeta[5])/6 - 

    (eta[2, 3]^4*s[1, 3]^2*zeta[2]*zeta[5])/eta[3] - 

    (5*eta[3]^2*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/6 + 

    (5*eta[3]^3*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (25*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/12 - 

    (eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/(12*eta[3]) - 

    (19*eta[3]^2*s[1, 3]^3*zeta[2]*zeta[5])/12 + 

    (11*eta[3]*eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[5])/12 - 

    (19*eta[2, 3]^2*s[1, 3]^3*zeta[2]*zeta[5])/12 + 

    (3*eta[3]^3*s[1, 3]^3*zeta[2]*zeta[5])/(2*s[1, 2]) + 

    (2*eta[2, 3]^5*s[1, 2]*zeta[2]*zeta[5])/s[2, 3] + 

    (3*eta[2, 3]^3*s[1, 2]^3*zeta[2]*zeta[5])/(2*s[2, 3]) + 

    (2*eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[5])/s[2, 3] + 

    (9*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/(2*s[2, 3]) + 

    (9*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/(2*s[2, 3]) + 

    (3*eta[2, 3]^3*s[1, 3]^3*zeta[2]*zeta[5])/(2*s[2, 3]) + 

    (eta[3]^5*s[2, 3]*zeta[2]*zeta[5])/eta[2, 3] + 

    eta[3]^3*eta[2, 3]*s[2, 3]*zeta[2]*zeta[5] + 

    (2*eta[3]^5*s[2, 3]*zeta[2]*zeta[5])/s[1, 2] + 

    (9*eta[3]^3*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/2 - 

    (7*eta[3]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (37*eta[3]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/6 - 

    (37*eta[3]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/6 + 

    (9*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/2 - 

    (7*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[3]) - 

    (eta[3]^3*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/(12*eta[2, 3]) + 

    (17*eta[3]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/3 - 

    (7*eta[3]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (9*eta[3]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/2 + 

    (19*eta[3]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/3 + 

    (7*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/6 - 

    (2*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/eta[3] - 

    (5*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(4*eta[2, 3]) + 

    (95*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(4*eta[3]) - 

    (5*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/(12*eta[2, 3]) - 

    (25*eta[3]*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/6 + 

    (5*eta[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/(6*eta[3]) + 

    (9*eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/(2*s[1, 2]) + 

    (9*eta[3]^3*s[2, 3]^2*zeta[2]*zeta[5])/2 - 

    (eta[3]^4*s[2, 3]^2*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (17*eta[3]^2*eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[5])/2 + 

    (7*eta[3]*eta[2, 3]^2*s[2, 3]^2*zeta[2]*zeta[5])/3 + 

    (3*eta[2, 3]^3*s[2, 3]^2*zeta[2]*zeta[5])/2 - 

    (eta[2, 3]^4*s[2, 3]^2*zeta[2]*zeta[5])/eta[3] - 

    (eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/(12*eta[3]) + 

    (31*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/12 - 

    (7*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/6 - 

    (19*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/12 + 

    (5*eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/(6*eta[3]) + 

    (9*eta[3]^3*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/(2*s[1, 2]) + 

    (3*eta[3]^3*s[2, 3]^3*zeta[2]*zeta[5])/(4*eta[2, 3]) + 

    (5*eta[3]*eta[2, 3]*s[2, 3]^3*zeta[2]*zeta[5])/6 + 

    (3*eta[3]^3*s[2, 3]^3*zeta[2]*zeta[5])/(2*s[1, 2]) + 

    (4*eta[3]^7*zeta[2]^2*zeta[5])/5 - (12*eta[3]^6*eta[2, 3]*zeta[2]^2*

      zeta[5])/5 + (12*eta[3]^5*eta[2, 3]^2*zeta[2]^2*zeta[5])/5 + 

    (12*eta[3]^2*eta[2, 3]^5*zeta[2]^2*zeta[5])/5 - 

    (12*eta[3]*eta[2, 3]^6*zeta[2]^2*zeta[5])/5 + 

    (4*eta[2, 3]^7*zeta[2]^2*zeta[5])/5 + 

    (2*eta[3]^3*eta[2, 3]^3*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    2*eta[3]*eta[2, 3]^5*s[1, 2]*zeta[2]^2*zeta[5] + 

    (2*eta[2, 3]^7*s[1, 2]*zeta[2]^2*zeta[5])/(5*eta[3]) + 

    (6*eta[3]^6*s[1, 3]*zeta[2]^2*zeta[5])/5 - 

    (6*eta[3]^5*eta[2, 3]*s[1, 3]*zeta[2]^2*zeta[5])/5 - 

    (8*eta[3]^4*eta[2, 3]^2*s[1, 3]*zeta[2]^2*zeta[5])/5 + 

    (2*eta[3]^3*eta[2, 3]^3*s[1, 3]*zeta[2]^2*zeta[5])/5 - 

    (8*eta[3]^2*eta[2, 3]^4*s[1, 3]*zeta[2]^2*zeta[5])/5 - 

    (6*eta[3]*eta[2, 3]^5*s[1, 3]*zeta[2]^2*zeta[5])/5 + 

    (6*eta[2, 3]^6*s[1, 3]*zeta[2]^2*zeta[5])/5 + 

    (4*eta[3]^7*s[1, 3]*zeta[2]^2*zeta[5])/(5*s[1, 2]) + 

    (4*eta[2, 3]^7*s[1, 2]*zeta[2]^2*zeta[5])/(5*s[2, 3]) + 

    (4*eta[2, 3]^7*s[1, 3]*zeta[2]^2*zeta[5])/(5*s[2, 3]) + 

    (2*eta[3]^7*s[2, 3]*zeta[2]^2*zeta[5])/(5*eta[2, 3]) - 

    2*eta[3]^5*eta[2, 3]*s[2, 3]*zeta[2]^2*zeta[5] + 

    (2*eta[3]^3*eta[2, 3]^3*s[2, 3]*zeta[2]^2*zeta[5])/5 + 

    (4*eta[3]^7*s[2, 3]*zeta[2]^2*zeta[5])/(5*s[1, 2]) + 

    eta[3]^5*s[1, 2]*zeta[3]*zeta[5] - 2*eta[3]^4*eta[2, 3]*s[1, 2]*zeta[3]*

     zeta[5] + 3*eta[3]^3*eta[2, 3]^2*s[1, 2]*zeta[3]*zeta[5] + 

    4*eta[3]^2*eta[2, 3]^3*s[1, 2]*zeta[3]*zeta[5] - 

    2*eta[3]*eta[2, 3]^4*s[1, 2]*zeta[3]*zeta[5] + 

    2*eta[2, 3]^5*s[1, 2]*zeta[3]*zeta[5] + 

    (eta[2, 3]^6*s[1, 2]*zeta[3]*zeta[5])/eta[3] + 

    (eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/(2*eta[3]) + 

    6*eta[3]^5*s[1, 3]*zeta[3]*zeta[5] - 8*eta[3]^4*eta[2, 3]*s[1, 3]*zeta[3]*

     zeta[5] + 7*eta[3]^3*eta[2, 3]^2*s[1, 3]*zeta[3]*zeta[5] + 

    7*eta[3]^2*eta[2, 3]^3*s[1, 3]*zeta[3]*zeta[5] - 

    8*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[3]*zeta[5] + 

    6*eta[2, 3]^5*s[1, 3]*zeta[3]*zeta[5] - 

    (eta[3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 + 

    (3*eta[3]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[3]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[3]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 + 

    eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5] - 

    (eta[3]^4*s[1, 3]^2*zeta[3]*zeta[5])/2 - 

    (eta[3]^3*eta[2, 3]*s[1, 3]^2*zeta[3]*zeta[5])/2 - 

    (eta[3]^2*eta[2, 3]^2*s[1, 3]^2*zeta[3]*zeta[5])/2 - 

    (eta[3]*eta[2, 3]^3*s[1, 3]^2*zeta[3]*zeta[5])/2 - 

    (eta[2, 3]^4*s[1, 3]^2*zeta[3]*zeta[5])/2 + 

    (eta[3]^5*s[1, 3]^2*zeta[3]*zeta[5])/s[1, 2] + 

    (eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/s[2, 3] + 

    (2*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/s[2, 3] + 

    (eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/s[2, 3] + 

    2*eta[3]^5*s[2, 3]*zeta[3]*zeta[5] + (eta[3]^6*s[2, 3]*zeta[3]*zeta[5])/

     eta[2, 3] - 2*eta[3]^4*eta[2, 3]*s[2, 3]*zeta[3]*zeta[5] + 

    4*eta[3]^3*eta[2, 3]^2*s[2, 3]*zeta[3]*zeta[5] + 

    3*eta[3]^2*eta[2, 3]^3*s[2, 3]*zeta[3]*zeta[5] - 

    2*eta[3]*eta[2, 3]^4*s[2, 3]*zeta[3]*zeta[5] + 

    eta[2, 3]^5*s[2, 3]*zeta[3]*zeta[5] + 

    (eta[3]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (eta[3]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    eta[3]^4*s[1, 3]*s[2, 3]*zeta[3]*zeta[5] - 

    (3*eta[3]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[3]^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (3*eta[3]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 - 

    (eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (2*eta[3]^5*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/s[1, 2] + 

    (eta[3]^5*s[2, 3]^2*zeta[3]*zeta[5])/(2*eta[2, 3]) + 

    (eta[3]^5*s[2, 3]^2*zeta[3]*zeta[5])/s[1, 2] - eta[3]^5*zeta[7] - 

    (eta[3]^6*zeta[7])/eta[2, 3] - eta[3]^4*eta[2, 3]*zeta[7] - 

    eta[3]^3*eta[2, 3]^2*zeta[7] - eta[3]^2*eta[2, 3]^3*zeta[7] - 

    eta[3]*eta[2, 3]^4*zeta[7] - eta[2, 3]^5*zeta[7] - 

    (eta[2, 3]^6*zeta[7])/eta[3] - (eta[2, 3]^5*s[1, 2]*zeta[7])/(2*eta[3]) - 

    (7*eta[3]^3*s[1, 2]^2*zeta[7])/4 + (7*eta[3]^4*s[1, 2]^2*zeta[7])/

     (12*eta[2, 3]) - (21*eta[3]^2*eta[2, 3]*s[1, 2]^2*zeta[7])/16 + 

    (7*eta[3]*eta[2, 3]^2*s[1, 2]^2*zeta[7])/3 - 

    (21*eta[2, 3]^3*s[1, 2]^2*zeta[7])/4 - (7*eta[2, 3]^4*s[1, 2]^2*zeta[7])/

     (4*eta[3]) - (7*eta[2, 3]^3*s[1, 2]^3*zeta[7])/(8*eta[3]) + 

    (eta[3]^4*s[1, 3]*zeta[7])/2 + (eta[3]^3*eta[2, 3]*s[1, 3]*zeta[7])/2 + 

    (eta[3]^2*eta[2, 3]^2*s[1, 3]*zeta[7])/2 + 

    (eta[3]*eta[2, 3]^3*s[1, 3]*zeta[7])/2 + (eta[2, 3]^4*s[1, 3]*zeta[7])/

     2 - (eta[3]^5*s[1, 3]*zeta[7])/s[1, 2] - 

    (371*eta[3]^3*s[1, 2]*s[1, 3]*zeta[7])/48 + 

    (35*eta[3]^4*s[1, 2]*s[1, 3]*zeta[7])/(12*eta[2, 3]) - 

    (245*eta[3]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/48 + 

    (77*eta[3]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/12 - 

    (203*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/12 + 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/(12*eta[3]) + 

    (7*eta[3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/8 - 

    (7*eta[3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(24*eta[2, 3]) + 

    (21*eta[3]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[7])/32 - 

    (7*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/6 - 

    (371*eta[3]^3*s[1, 3]^2*zeta[7])/48 + (7*eta[3]^4*s[1, 3]^2*zeta[7])/

     (12*eta[2, 3]) - (77*eta[3]^2*eta[2, 3]*s[1, 3]^2*zeta[7])/48 - 

    (77*eta[3]*eta[2, 3]^2*s[1, 3]^2*zeta[7])/48 - 

    (371*eta[2, 3]^3*s[1, 3]^2*zeta[7])/48 + 

    (7*eta[2, 3]^4*s[1, 3]^2*zeta[7])/(12*eta[3]) - 

    (7*eta[3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(24*eta[2, 3]) + 

    (49*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[7])/32 - 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[7])/96 + 

    (7*eta[3]^2*s[1, 3]^3*zeta[7])/8 + (7*eta[3]*eta[2, 3]*s[1, 3]^3*zeta[7])/

     8 + (7*eta[2, 3]^2*s[1, 3]^3*zeta[7])/8 - (7*eta[3]^3*s[1, 3]^3*zeta[7])/

     (4*s[1, 2]) - (eta[2, 3]^5*s[1, 2]*zeta[7])/s[2, 3] - 

    (7*eta[2, 3]^3*s[1, 2]^3*zeta[7])/(4*s[2, 3]) - 

    (eta[2, 3]^5*s[1, 3]*zeta[7])/s[2, 3] - 

    (21*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(4*s[2, 3]) - 

    (21*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(4*s[2, 3]) - 

    (7*eta[2, 3]^3*s[1, 3]^3*zeta[7])/(4*s[2, 3]) - 

    (eta[3]^5*s[2, 3]*zeta[7])/(2*eta[2, 3]) - (eta[3]^5*s[2, 3]*zeta[7])/

     s[1, 2] - (21*eta[3]^3*s[1, 2]*s[2, 3]*zeta[7])/4 + 

    (7*eta[3]^4*s[1, 2]*s[2, 3]*zeta[7])/(12*eta[2, 3]) + 

    (133*eta[3]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[7])/48 + 

    (133*eta[3]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[7])/48 - 

    (21*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[7])/4 + 

    (7*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[7])/(12*eta[3]) - 

    (203*eta[3]^3*s[1, 3]*s[2, 3]*zeta[7])/12 + 

    (7*eta[3]^4*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2, 3]) + 

    (77*eta[3]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[7])/12 - 

    (245*eta[3]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[7])/48 - 

    (371*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[7])/48 + 

    (35*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[3]) - 

    (7*eta[3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/96 + 

    (7*eta[3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2, 3]) - 

    (21*eta[3]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/8 - 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/96 + 

    (7*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[3]) - 

    (7*eta[3]^2*s[1, 3]^2*s[2, 3]*zeta[7])/96 + 

    (49*eta[3]*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[7])/32 - 

    (7*eta[2, 3]^3*s[1, 3]^2*s[2, 3]*zeta[7])/(24*eta[3]) - 

    (21*eta[3]^3*s[1, 3]^2*s[2, 3]*zeta[7])/(4*s[1, 2]) - 

    (21*eta[3]^3*s[2, 3]^2*zeta[7])/4 - (7*eta[3]^4*s[2, 3]^2*zeta[7])/

     (4*eta[2, 3]) + (7*eta[3]^2*eta[2, 3]*s[2, 3]^2*zeta[7])/3 - 

    (21*eta[3]*eta[2, 3]^2*s[2, 3]^2*zeta[7])/16 - 

    (7*eta[2, 3]^3*s[2, 3]^2*zeta[7])/4 + (7*eta[2, 3]^4*s[2, 3]^2*zeta[7])/

     (12*eta[3]) - (7*eta[3]^2*s[1, 3]*s[2, 3]^2*zeta[7])/6 + 

    (21*eta[3]*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[7])/32 + 

    (7*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[7])/8 - 

    (7*eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[7])/(24*eta[3]) - 

    (21*eta[3]^3*s[1, 3]*s[2, 3]^2*zeta[7])/(4*s[1, 2]) - 

    (7*eta[3]^3*s[2, 3]^3*zeta[7])/(8*eta[2, 3]) - 

    (7*eta[3]^3*s[2, 3]^3*zeta[7])/(4*s[1, 2]) + 2*eta[3]^7*zeta[2]*zeta[7] + 

    2*eta[2, 3]^7*zeta[2]*zeta[7] + eta[3]*eta[2, 3]^5*s[1, 2]*zeta[2]*

     zeta[7] + (eta[2, 3]^7*s[1, 2]*zeta[2]*zeta[7])/eta[3] - 

    2*eta[3]^6*s[1, 3]*zeta[2]*zeta[7] - eta[3]^4*eta[2, 3]^2*s[1, 3]*zeta[2]*

     zeta[7] - eta[3]^3*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[7] - 

    eta[3]^2*eta[2, 3]^4*s[1, 3]*zeta[2]*zeta[7] - 

    2*eta[2, 3]^6*s[1, 3]*zeta[2]*zeta[7] + 

    (2*eta[3]^7*s[1, 3]*zeta[2]*zeta[7])/s[1, 2] + 

    (2*eta[2, 3]^7*s[1, 2]*zeta[2]*zeta[7])/s[2, 3] + 

    (2*eta[2, 3]^7*s[1, 3]*zeta[2]*zeta[7])/s[2, 3] + 

    (eta[3]^7*s[2, 3]*zeta[2]*zeta[7])/eta[2, 3] + 

    eta[3]^5*eta[2, 3]*s[2, 3]*zeta[2]*zeta[7] + 

    (2*eta[3]^7*s[2, 3]*zeta[2]*zeta[7])/s[1, 2] - eta[3]^7*zeta[9] - 

    (eta[3]^8*zeta[9])/eta[2, 3] - eta[3]^6*eta[2, 3]*zeta[9] - 

    eta[3]^5*eta[2, 3]^2*zeta[9] - eta[3]^4*eta[2, 3]^3*zeta[9] - 

    eta[3]^3*eta[2, 3]^4*zeta[9] - eta[3]^2*eta[2, 3]^5*zeta[9] - 

    eta[3]*eta[2, 3]^6*zeta[9] - eta[2, 3]^7*zeta[9] - 

    (eta[2, 3]^8*zeta[9])/eta[3] - (eta[2, 3]^7*s[1, 2]*zeta[9])/(2*eta[3]) + 

    (eta[3]^6*s[1, 3]*zeta[9])/2 + (eta[3]^5*eta[2, 3]*s[1, 3]*zeta[9])/2 + 

    (eta[3]^4*eta[2, 3]^2*s[1, 3]*zeta[9])/2 + 

    (eta[3]^3*eta[2, 3]^3*s[1, 3]*zeta[9])/2 + 

    (eta[3]^2*eta[2, 3]^4*s[1, 3]*zeta[9])/2 + 

    (eta[3]*eta[2, 3]^5*s[1, 3]*zeta[9])/2 + (eta[2, 3]^6*s[1, 3]*zeta[9])/

     2 - (eta[3]^7*s[1, 3]*zeta[9])/s[1, 2] - (eta[2, 3]^7*s[1, 2]*zeta[9])/

     s[2, 3] - (eta[2, 3]^7*s[1, 3]*zeta[9])/s[2, 3] - 

    (eta[3]^7*s[2, 3]*zeta[9])/(2*eta[2, 3]) - (eta[3]^7*s[2, 3]*zeta[9])/

     s[1, 2] - (2*eta[3]^4*eta[2, 3]*s[1, 2]*zeta[3, 5])/5 + 

    (3*eta[3]^3*eta[2, 3]^2*s[1, 2]*zeta[3, 5])/5 + 

    (3*eta[3]^2*eta[2, 3]^3*s[1, 2]*zeta[3, 5])/5 - 

    (2*eta[3]*eta[2, 3]^4*s[1, 2]*zeta[3, 5])/5 + 

    (2*eta[3]^5*s[1, 3]*zeta[3, 5])/5 - 

    (7*eta[3]^4*eta[2, 3]*s[1, 3]*zeta[3, 5])/5 + 

    eta[3]^3*eta[2, 3]^2*s[1, 3]*zeta[3, 5] + eta[3]^2*eta[2, 3]^3*s[1, 3]*

     zeta[3, 5] - (7*eta[3]*eta[2, 3]^4*s[1, 3]*zeta[3, 5])/5 + 

    (2*eta[2, 3]^5*s[1, 3]*zeta[3, 5])/5 + 

    (eta[3]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3, 5])/5 - 

    (3*eta[3]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3, 5])/10 - 

    (3*eta[3]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3, 5])/10 + 

    (eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3, 5])/5 - 

    (2*eta[3]^4*eta[2, 3]*s[2, 3]*zeta[3, 5])/5 + 

    (3*eta[3]^3*eta[2, 3]^2*s[2, 3]*zeta[3, 5])/5 + 

    (3*eta[3]^2*eta[2, 3]^3*s[2, 3]*zeta[3, 5])/5 - 

    (2*eta[3]*eta[2, 3]^4*s[2, 3]*zeta[3, 5])/5 + 

    (eta[3]^4*s[1, 3]*s[2, 3]*zeta[3, 5])/5 - 

    (3*eta[3]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3, 5])/10 - 

    (3*eta[3]^2*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[3, 5])/10 + 

    (eta[3]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3, 5])/5

 

BHatInf[{2, 3}, {3, 2}] = 1/(2*eta[2]*eta[2, 3]) - 1/(eta[2]*s[1, 3]) - 

    1/(eta[2, 3]*s[2, 3]) - (eta[2]*zeta[2])/eta[2, 3] - 

    (eta[2, 3]*zeta[2])/eta[2] - (s[1, 2]*zeta[2])/(3*eta[2]) - 

    (s[1, 2]*zeta[2])/(3*eta[2, 3]) + (s[1, 2]^2*zeta[2])/

     (12*eta[2]*eta[2, 3]) + (2*eta[2]*zeta[2])/s[1, 3] - 

    (s[1, 2]^2*zeta[2])/(6*eta[2]*s[1, 3]) - (s[1, 3]*zeta[2])/(6*eta[2]) - 

    (s[1, 3]*zeta[2])/(3*eta[2, 3]) + (s[1, 3]^2*zeta[2])/

     (12*eta[2]*eta[2, 3]) + (2*eta[2, 3]*zeta[2])/s[2, 3] - 

    (s[1, 2]^2*zeta[2])/(6*eta[2, 3]*s[2, 3]) - (s[1, 2]*s[1, 3]*zeta[2])/

     (3*eta[2, 3]*s[2, 3]) - (s[1, 3]^2*zeta[2])/(6*eta[2, 3]*s[2, 3]) - 

    (s[2, 3]*zeta[2])/(3*eta[2]) - (s[2, 3]*zeta[2])/(6*eta[2, 3]) - 

    (s[1, 2]*s[2, 3]*zeta[2])/(3*eta[2]*s[1, 3]) + 

    (s[2, 3]^2*zeta[2])/(12*eta[2]*eta[2, 3]) - (s[2, 3]^2*zeta[2])/

     (6*eta[2]*s[1, 3]) + (3*s[1, 2]*zeta[2])/s[1, 2, 3] - 

    (2*eta[2]^3*zeta[2]^2)/(5*eta[2, 3]) + 2*eta[2]*eta[2, 3]*zeta[2]^2 - 

    (2*eta[2, 3]^3*zeta[2]^2)/(5*eta[2]) + (11*eta[2]*s[1, 2]*zeta[2]^2)/6 - 

    (4*eta[2]^2*s[1, 2]*zeta[2]^2)/(15*eta[2, 3]) + 

    (11*eta[2, 3]*s[1, 2]*zeta[2]^2)/6 - (4*eta[2, 3]^2*s[1, 2]*zeta[2]^2)/

     (15*eta[2]) - (41*s[1, 2]^2*zeta[2]^2)/60 - (eta[2]*s[1, 2]^2*zeta[2]^2)/

     (6*eta[2, 3]) - (eta[2, 3]*s[1, 2]^2*zeta[2]^2)/(6*eta[2]) - 

    (131*s[1, 2]^3*zeta[2]^2)/(450*eta[2]) - (131*s[1, 2]^3*zeta[2]^2)/

     (450*eta[2, 3]) + (131*s[1, 2]^4*zeta[2]^2)/(3600*eta[2]*eta[2, 3]) + 

    (4*eta[2]^3*zeta[2]^2)/(5*s[1, 3]) + (29*eta[2]*s[1, 2]^2*zeta[2]^2)/

     (30*s[1, 3]) - (131*s[1, 2]^4*zeta[2]^2)/(1800*eta[2]*s[1, 3]) + 

    (29*eta[2]*s[1, 3]*zeta[2]^2)/30 - (4*eta[2]^2*s[1, 3]*zeta[2]^2)/

     (15*eta[2, 3]) + (29*eta[2, 3]*s[1, 3]*zeta[2]^2)/15 - 

    (11*eta[2, 3]^2*s[1, 3]*zeta[2]^2)/(30*eta[2]) + 

    (49*s[1, 2]*s[1, 3]*zeta[2]^2)/60 - (2*eta[2]*s[1, 2]*s[1, 3]*zeta[2]^2)/

     (15*eta[2, 3]) - (131*s[1, 2]^2*s[1, 3]*zeta[2]^2)/(300*eta[2]) - 

    (64*s[1, 2]^2*s[1, 3]*zeta[2]^2)/(75*eta[2, 3]) - 

    (eta[2]*s[1, 3]^2*zeta[2]^2)/(6*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 3]^2*zeta[2]^2)/(60*eta[2]) - 

    (131*s[1, 2]*s[1, 3]^2*zeta[2]^2)/(450*eta[2]) - 

    (64*s[1, 2]*s[1, 3]^2*zeta[2]^2)/(75*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^2*zeta[2]^2)/(72*eta[2]*eta[2, 3]) - 

    (131*s[1, 3]^3*zeta[2]^2)/(1800*eta[2]) - (131*s[1, 3]^3*zeta[2]^2)/

     (450*eta[2, 3]) + (131*s[1, 3]^4*zeta[2]^2)/(3600*eta[2]*eta[2, 3]) + 

    (4*eta[2, 3]^3*zeta[2]^2)/(5*s[2, 3]) + 

    (29*eta[2, 3]*s[1, 2]^2*zeta[2]^2)/(30*s[2, 3]) - 

    (131*s[1, 2]^4*zeta[2]^2)/(1800*eta[2, 3]*s[2, 3]) + 

    (29*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^2)/(15*s[2, 3]) - 

    (131*s[1, 2]^3*s[1, 3]*zeta[2]^2)/(450*eta[2, 3]*s[2, 3]) + 

    (29*eta[2, 3]*s[1, 3]^2*zeta[2]^2)/(30*s[2, 3]) - 

    (131*s[1, 2]^2*s[1, 3]^2*zeta[2]^2)/(300*eta[2, 3]*s[2, 3]) - 

    (131*s[1, 2]*s[1, 3]^3*zeta[2]^2)/(450*eta[2, 3]*s[2, 3]) - 

    (131*s[1, 3]^4*zeta[2]^2)/(1800*eta[2, 3]*s[2, 3]) + 

    (29*eta[2]*s[2, 3]*zeta[2]^2)/15 - (11*eta[2]^2*s[2, 3]*zeta[2]^2)/

     (30*eta[2, 3]) + (29*eta[2, 3]*s[2, 3]*zeta[2]^2)/30 - 

    (4*eta[2, 3]^2*s[2, 3]*zeta[2]^2)/(15*eta[2]) - 

    (41*s[1, 2]*s[2, 3]*zeta[2]^2)/60 - 

    (2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]^2)/(15*eta[2]) - 

    (64*s[1, 2]^2*s[2, 3]*zeta[2]^2)/(75*eta[2]) - 

    (131*s[1, 2]^2*s[2, 3]*zeta[2]^2)/(300*eta[2, 3]) + 

    (29*eta[2]*s[1, 2]*s[2, 3]*zeta[2]^2)/(15*s[1, 3]) - 

    (131*s[1, 2]^3*s[2, 3]*zeta[2]^2)/(450*eta[2]*s[1, 3]) - 

    (64*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2)/(75*eta[2]) - 

    (64*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2)/(75*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^2)/(45*eta[2]*eta[2, 3]) - 

    (131*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(450*eta[2]) - 

    (131*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(300*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^2)/(45*eta[2]*eta[2, 3]) - 

    (29*eta[2]*s[2, 3]^2*zeta[2]^2)/(60*eta[2, 3]) - 

    (eta[2, 3]*s[2, 3]^2*zeta[2]^2)/(6*eta[2]) - 

    (64*s[1, 2]*s[2, 3]^2*zeta[2]^2)/(75*eta[2]) - 

    (131*s[1, 2]*s[2, 3]^2*zeta[2]^2)/(450*eta[2, 3]) + 

    (s[1, 2]^2*s[2, 3]^2*zeta[2]^2)/(72*eta[2]*eta[2, 3]) + 

    (29*eta[2]*s[2, 3]^2*zeta[2]^2)/(30*s[1, 3]) - 

    (131*s[1, 2]^2*s[2, 3]^2*zeta[2]^2)/(300*eta[2]*s[1, 3]) - 

    (131*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(300*eta[2]) - 

    (131*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(450*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^2)/(45*eta[2]*eta[2, 3]) + 

    (s[1, 3]^2*s[2, 3]^2*zeta[2]^2)/(72*eta[2]*eta[2, 3]) - 

    (131*s[2, 3]^3*zeta[2]^2)/(450*eta[2]) - (131*s[2, 3]^3*zeta[2]^2)/

     (1800*eta[2, 3]) - (131*s[1, 2]*s[2, 3]^3*zeta[2]^2)/

     (450*eta[2]*s[1, 3]) + (131*s[2, 3]^4*zeta[2]^2)/

     (3600*eta[2]*eta[2, 3]) - (131*s[2, 3]^4*zeta[2]^2)/

     (1800*eta[2]*s[1, 3]) + (3*s[1, 2]^3*zeta[2]^2)/(2*s[1, 2, 3]) + 

    (3*s[1, 2]^2*s[2, 3]*zeta[2]^2)/(2*s[1, 2, 3]) + 

    (3*s[1, 2]*s[2, 3]^2*zeta[2]^2)/(2*s[1, 2, 3]) - 

    (8*eta[2]^5*zeta[2]^3)/(35*eta[2, 3]) + (4*eta[2]^3*eta[2, 3]*zeta[2]^3)/

     5 + (4*eta[2]*eta[2, 3]^3*zeta[2]^3)/5 - (8*eta[2, 3]^5*zeta[2]^3)/

     (35*eta[2]) + (14*eta[2]^3*s[1, 2]*zeta[2]^3)/15 - 

    (8*eta[2]^4*s[1, 2]*zeta[2]^3)/(35*eta[2, 3]) + 

    (8*eta[2]^2*eta[2, 3]*s[1, 2]*zeta[2]^3)/15 + 

    (8*eta[2]*eta[2, 3]^2*s[1, 2]*zeta[2]^3)/15 + 

    (14*eta[2, 3]^3*s[1, 2]*zeta[2]^3)/15 - (8*eta[2, 3]^4*s[1, 2]*zeta[2]^3)/

     (35*eta[2]) - (8*eta[2]^2*s[1, 2]^2*zeta[2]^3)/35 - 

    (eta[2]^3*s[1, 2]^2*zeta[2]^3)/(15*eta[2, 3]) + 

    (421*eta[2]*eta[2, 3]*s[1, 2]^2*zeta[2]^3)/210 - 

    (8*eta[2, 3]^2*s[1, 2]^2*zeta[2]^3)/35 - 

    (eta[2, 3]^3*s[1, 2]^2*zeta[2]^3)/(15*eta[2]) + 

    (2501*eta[2]*s[1, 2]^3*zeta[2]^3)/1260 - (5*eta[2]^2*s[1, 2]^3*zeta[2]^3)/

     (21*eta[2, 3]) + (2501*eta[2, 3]*s[1, 2]^3*zeta[2]^3)/1260 - 

    (5*eta[2, 3]^2*s[1, 2]^3*zeta[2]^3)/(21*eta[2]) - 

    (3187*s[1, 2]^4*zeta[2]^3)/6300 - (131*eta[2]*s[1, 2]^4*zeta[2]^3)/

     (1800*eta[2, 3]) - (131*eta[2, 3]*s[1, 2]^4*zeta[2]^3)/(1800*eta[2]) + 

    (16*eta[2]^5*zeta[2]^3)/(35*s[1, 3]) + (33*eta[2]^3*s[1, 2]^2*zeta[2]^3)/

     (35*s[1, 3]) + (87*eta[2]*s[1, 2]^4*zeta[2]^3)/(175*s[1, 3]) + 

    (33*eta[2]^3*s[1, 3]*zeta[2]^3)/35 - (8*eta[2]^4*s[1, 3]*zeta[2]^3)/

     (35*eta[2, 3]) + (16*eta[2]^2*eta[2, 3]*s[1, 3]*zeta[2]^3)/105 - 

    (22*eta[2]*eta[2, 3]^2*s[1, 3]*zeta[2]^3)/15 + 

    (66*eta[2, 3]^3*s[1, 3]*zeta[2]^3)/35 - 

    (34*eta[2, 3]^4*s[1, 3]*zeta[2]^3)/(105*eta[2]) - 

    (8*eta[2]^2*s[1, 2]*s[1, 3]*zeta[2]^3)/35 + 

    (16*eta[2]^3*s[1, 2]*s[1, 3]*zeta[2]^3)/(105*eta[2, 3]) + 

    (8*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^3)/105 + 

    (707*eta[2]*s[1, 2]^2*s[1, 3]*zeta[2]^3)/225 - 

    (827*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[2]^3)/(1575*eta[2, 3]) + 

    (16939*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]^3)/3150 - 

    (3121*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^3)/(6300*eta[2]) + 

    (3937*s[1, 2]^3*s[1, 3]*zeta[2]^3)/6300 - 

    (5*eta[2]*s[1, 2]^3*s[1, 3]*zeta[2]^3)/(42*eta[2, 3]) - 

    (eta[2]^3*s[1, 3]^2*zeta[2]^3)/(15*eta[2, 3]) + 

    (29*eta[2]*eta[2, 3]*s[1, 3]^2*zeta[2]^3)/30 - 

    (33*eta[2, 3]^3*s[1, 3]^2*zeta[2]^3)/(70*eta[2]) + 

    (2501*eta[2]*s[1, 2]*s[1, 3]^2*zeta[2]^3)/1260 - 

    (827*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[2]^3)/(1575*eta[2, 3]) + 

    (4783*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]^3)/900 - 

    (419*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^3)/(1050*eta[2]) - 

    (1733*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/6300 - 

    (1189*eta[2]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(6300*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(360*eta[2]) + 

    (87*eta[2]*s[1, 3]^3*zeta[2]^3)/175 - (5*eta[2]^2*s[1, 3]^3*zeta[2]^3)/

     (21*eta[2, 3]) + (348*eta[2, 3]*s[1, 3]^3*zeta[2]^3)/175 - 

    (1523*eta[2, 3]^2*s[1, 3]^3*zeta[2]^3)/(6300*eta[2]) + 

    (2483*s[1, 2]*s[1, 3]^3*zeta[2]^3)/6300 - 

    (5*eta[2]*s[1, 2]*s[1, 3]^3*zeta[2]^3)/(42*eta[2, 3]) - 

    (131*eta[2]*s[1, 3]^4*zeta[2]^3)/(1800*eta[2, 3]) - 

    (87*eta[2, 3]*s[1, 3]^4*zeta[2]^3)/(350*eta[2]) + 

    (16*eta[2, 3]^5*zeta[2]^3)/(35*s[2, 3]) + 

    (33*eta[2, 3]^3*s[1, 2]^2*zeta[2]^3)/(35*s[2, 3]) + 

    (87*eta[2, 3]*s[1, 2]^4*zeta[2]^3)/(175*s[2, 3]) + 

    (66*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^3)/(35*s[2, 3]) + 

    (348*eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[2]^3)/(175*s[2, 3]) + 

    (33*eta[2, 3]^3*s[1, 3]^2*zeta[2]^3)/(35*s[2, 3]) + 

    (522*eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[2]^3)/(175*s[2, 3]) + 

    (348*eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[2]^3)/(175*s[2, 3]) + 

    (87*eta[2, 3]*s[1, 3]^4*zeta[2]^3)/(175*s[2, 3]) + 

    (66*eta[2]^3*s[2, 3]*zeta[2]^3)/35 - (34*eta[2]^4*s[2, 3]*zeta[2]^3)/

     (105*eta[2, 3]) - (22*eta[2]^2*eta[2, 3]*s[2, 3]*zeta[2]^3)/15 + 

    (16*eta[2]*eta[2, 3]^2*s[2, 3]*zeta[2]^3)/105 + 

    (33*eta[2, 3]^3*s[2, 3]*zeta[2]^3)/35 - (8*eta[2, 3]^4*s[2, 3]*zeta[2]^3)/

     (35*eta[2]) + (8*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]^3)/105 - 

    (8*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]^3)/35 + 

    (16*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]^3)/(105*eta[2]) + 

    (16939*eta[2]*s[1, 2]^2*s[2, 3]*zeta[2]^3)/3150 - 

    (3121*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[2]^3)/(6300*eta[2, 3]) + 

    (707*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]^3)/225 - 

    (827*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[2]^3)/(1575*eta[2]) - 

    (7403*s[1, 2]^3*s[2, 3]*zeta[2]^3)/6300 - 

    (5*eta[2, 3]*s[1, 2]^3*s[2, 3]*zeta[2]^3)/(42*eta[2]) + 

    (66*eta[2]^3*s[1, 2]*s[2, 3]*zeta[2]^3)/(35*s[1, 3]) + 

    (348*eta[2]*s[1, 2]^3*s[2, 3]*zeta[2]^3)/(175*s[1, 3]) + 

    (16939*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/3150 - 

    (493*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/(630*eta[2, 3]) + 

    (16939*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/3150 - 

    (493*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^3)/(630*eta[2]) + 

    (59*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/105 - 

    (2*eta[2]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/(105*eta[2, 3]) - 

    (2*eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]^3)/(105*eta[2]) + 

    (348*eta[2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/175 - 

    (3121*eta[2]^2*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(6300*eta[2, 3]) + 

    (522*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/175 - 

    (419*eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(1050*eta[2]) - 

    (1733*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/6300 - 

    (2*eta[2]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(105*eta[2, 3]) + 

    (83*eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]^3)/(3150*eta[2]) - 

    (33*eta[2]^3*s[2, 3]^2*zeta[2]^3)/(70*eta[2, 3]) + 

    (29*eta[2]*eta[2, 3]*s[2, 3]^2*zeta[2]^3)/30 - 

    (eta[2, 3]^3*s[2, 3]^2*zeta[2]^3)/(15*eta[2]) + 

    (4783*eta[2]*s[1, 2]*s[2, 3]^2*zeta[2]^3)/900 - 

    (419*eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[2]^3)/(1050*eta[2, 3]) + 

    (2501*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]^3)/1260 - 

    (827*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[2]^3)/(1575*eta[2]) - 

    (7403*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/6300 - 

    (29*eta[2]*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[2, 3]) - 

    (1189*eta[2, 3]*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/(6300*eta[2]) + 

    (33*eta[2]^3*s[2, 3]^2*zeta[2]^3)/(35*s[1, 3]) + 

    (522*eta[2]*s[1, 2]^2*s[2, 3]^2*zeta[2]^3)/(175*s[1, 3]) + 

    (522*eta[2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/175 - 

    (419*eta[2]^2*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(1050*eta[2, 3]) + 

    (348*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/175 - 

    (3121*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(6300*eta[2]) + 

    (3937*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/6300 + 

    (83*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(3150*eta[2, 3]) - 

    (2*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]^3)/(105*eta[2]) - 

    (29*eta[2]*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[2, 3]) - 

    (29*eta[2, 3]*s[1, 3]^2*s[2, 3]^2*zeta[2]^3)/(360*eta[2]) + 

    (348*eta[2]*s[2, 3]^3*zeta[2]^3)/175 - 

    (1523*eta[2]^2*s[2, 3]^3*zeta[2]^3)/(6300*eta[2, 3]) + 

    (87*eta[2, 3]*s[2, 3]^3*zeta[2]^3)/175 - 

    (5*eta[2, 3]^2*s[2, 3]^3*zeta[2]^3)/(21*eta[2]) - 

    (3187*s[1, 2]*s[2, 3]^3*zeta[2]^3)/6300 - 

    (5*eta[2, 3]*s[1, 2]*s[2, 3]^3*zeta[2]^3)/(42*eta[2]) + 

    (348*eta[2]*s[1, 2]*s[2, 3]^3*zeta[2]^3)/(175*s[1, 3]) - 

    (87*eta[2]*s[2, 3]^4*zeta[2]^3)/(350*eta[2, 3]) - 

    (131*eta[2, 3]*s[2, 3]^4*zeta[2]^3)/(1800*eta[2]) + 

    (87*eta[2]*s[2, 3]^4*zeta[2]^3)/(175*s[1, 3]) + 

    (9*s[1, 2]^5*zeta[2]^3)/(10*s[1, 2, 3]) + (9*s[1, 2]^4*s[2, 3]*zeta[2]^3)/

     (5*s[1, 2, 3]) + (27*s[1, 2]^3*s[2, 3]^2*zeta[2]^3)/(10*s[1, 2, 3]) + 

    (9*s[1, 2]^2*s[2, 3]^3*zeta[2]^3)/(5*s[1, 2, 3]) + 

    (9*s[1, 2]*s[2, 3]^4*zeta[2]^3)/(10*s[1, 2, 3]) - 

    (24*eta[2]^7*zeta[2]^4)/(175*eta[2, 3]) + 

    (16*eta[2]^5*eta[2, 3]*zeta[2]^4)/35 + (8*eta[2]^3*eta[2, 3]^3*zeta[2]^4)/

     25 + (16*eta[2]*eta[2, 3]^5*zeta[2]^4)/35 - (24*eta[2, 3]^7*zeta[2]^4)/

     (175*eta[2]) + (786*eta[2]^5*s[1, 2]*zeta[2]^4)/875 - 

    (32*eta[2]^6*s[1, 2]*zeta[2]^4)/(175*eta[2, 3]) - 

    (1348*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[2]^4)/2625 + 

    (512*eta[2]^3*eta[2, 3]^2*s[1, 2]*zeta[2]^4)/525 + 

    (512*eta[2]^2*eta[2, 3]^3*s[1, 2]*zeta[2]^4)/525 - 

    (1348*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[2]^4)/2625 + 

    (786*eta[2, 3]^5*s[1, 2]*zeta[2]^4)/875 - 

    (32*eta[2, 3]^6*s[1, 2]*zeta[2]^4)/(175*eta[2]) - 

    (64*eta[2]^4*s[1, 2]^2*zeta[2]^4)/105 - (4*eta[2]^5*s[1, 2]^2*zeta[2]^4)/

     (105*eta[2, 3]) + (253*eta[2]^3*eta[2, 3]*s[1, 2]^2*zeta[2]^4)/105 - 

    (16*eta[2]^2*eta[2, 3]^2*s[1, 2]^2*zeta[2]^4)/15 + 

    (253*eta[2]*eta[2, 3]^3*s[1, 2]^2*zeta[2]^4)/105 - 

    (64*eta[2, 3]^4*s[1, 2]^2*zeta[2]^4)/105 - 

    (4*eta[2, 3]^5*s[1, 2]^2*zeta[2]^4)/(105*eta[2]) + 

    (48*eta[2]^7*zeta[2]^4)/(175*s[1, 3]) + 

    (172*eta[2]^5*s[1, 2]^2*zeta[2]^4)/(175*s[1, 3]) + 

    (172*eta[2]^5*s[1, 3]*zeta[2]^4)/175 - (32*eta[2]^6*s[1, 3]*zeta[2]^4)/

     (175*eta[2, 3]) - (2788*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[2]^4)/2625 - 

    (314*eta[2]^3*eta[2, 3]^2*s[1, 3]*zeta[2]^4)/375 + 

    (1546*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[2]^4)/375 - 

    (10348*eta[2]*eta[2, 3]^4*s[1, 3]*zeta[2]^4)/2625 + 

    (344*eta[2, 3]^5*s[1, 3]*zeta[2]^4)/175 - 

    (46*eta[2, 3]^6*s[1, 3]*zeta[2]^4)/(175*eta[2]) - 

    (64*eta[2]^4*s[1, 2]*s[1, 3]*zeta[2]^4)/105 + 

    (128*eta[2]^5*s[1, 2]*s[1, 3]*zeta[2]^4)/(525*eta[2, 3]) - 

    (598*eta[2]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^4)/875 + 

    (613*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]^4)/375 + 

    (773*eta[2]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^4)/375 - 

    (1158*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]^4)/875 - 

    (4*eta[2]^5*s[1, 3]^2*zeta[2]^4)/(105*eta[2, 3]) + 

    (29*eta[2]^3*eta[2, 3]*s[1, 3]^2*zeta[2]^4)/75 + 

    (33*eta[2]*eta[2, 3]^3*s[1, 3]^2*zeta[2]^4)/35 - 

    (86*eta[2, 3]^5*s[1, 3]^2*zeta[2]^4)/(175*eta[2]) + 

    (48*eta[2, 3]^7*zeta[2]^4)/(175*s[2, 3]) + 

    (172*eta[2, 3]^5*s[1, 2]^2*zeta[2]^4)/(175*s[2, 3]) + 

    (344*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[2]^4)/(175*s[2, 3]) + 

    (172*eta[2, 3]^5*s[1, 3]^2*zeta[2]^4)/(175*s[2, 3]) + 

    (344*eta[2]^5*s[2, 3]*zeta[2]^4)/175 - (46*eta[2]^6*s[2, 3]*zeta[2]^4)/

     (175*eta[2, 3]) - (10348*eta[2]^4*eta[2, 3]*s[2, 3]*zeta[2]^4)/2625 + 

    (1546*eta[2]^3*eta[2, 3]^2*s[2, 3]*zeta[2]^4)/375 - 

    (314*eta[2]^2*eta[2, 3]^3*s[2, 3]*zeta[2]^4)/375 - 

    (2788*eta[2]*eta[2, 3]^4*s[2, 3]*zeta[2]^4)/2625 + 

    (172*eta[2, 3]^5*s[2, 3]*zeta[2]^4)/175 - 

    (32*eta[2, 3]^6*s[2, 3]*zeta[2]^4)/(175*eta[2]) - 

    (1158*eta[2]^4*s[1, 2]*s[2, 3]*zeta[2]^4)/875 + 

    (773*eta[2]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]^4)/375 + 

    (613*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]^4)/375 - 

    (598*eta[2]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]^4)/875 - 

    (64*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]^4)/105 + 

    (128*eta[2, 3]^5*s[1, 2]*s[2, 3]*zeta[2]^4)/(525*eta[2]) + 

    (344*eta[2]^5*s[1, 2]*s[2, 3]*zeta[2]^4)/(175*s[1, 3]) - 

    (86*eta[2]^5*s[2, 3]^2*zeta[2]^4)/(175*eta[2, 3]) + 

    (33*eta[2]^3*eta[2, 3]*s[2, 3]^2*zeta[2]^4)/35 + 

    (29*eta[2]*eta[2, 3]^3*s[2, 3]^2*zeta[2]^4)/75 - 

    (4*eta[2, 3]^5*s[2, 3]^2*zeta[2]^4)/(105*eta[2]) + 

    (172*eta[2]^5*s[2, 3]^2*zeta[2]^4)/(175*s[1, 3]) - 

    (32*eta[2]^9*zeta[2]^5)/(385*eta[2, 3]) + 

    (48*eta[2]^7*eta[2, 3]*zeta[2]^5)/175 + 

    (32*eta[2]^5*eta[2, 3]^3*zeta[2]^5)/175 + 

    (32*eta[2]^3*eta[2, 3]^5*zeta[2]^5)/175 + 

    (48*eta[2]*eta[2, 3]^7*zeta[2]^5)/175 - (32*eta[2, 3]^9*zeta[2]^5)/

     (385*eta[2]) + (64*eta[2]^9*zeta[2]^5)/(385*s[1, 3]) + 

    (64*eta[2, 3]^9*zeta[2]^5)/(385*s[2, 3]) + eta[2]*zeta[3] + 

    (eta[2]^2*zeta[3])/eta[2, 3] + eta[2, 3]*zeta[3] + 

    (eta[2, 3]^2*zeta[3])/eta[2] + (s[1, 2]*zeta[3])/2 - 

    (s[1, 2]^2*zeta[3])/(4*eta[2]) - (s[1, 2]^2*zeta[3])/(4*eta[2, 3]) + 

    (s[1, 2]^3*zeta[3])/(24*eta[2]*eta[2, 3]) + (eta[2]*s[1, 2]*zeta[3])/

     s[1, 3] - (s[1, 2]^3*zeta[3])/(12*eta[2]*s[1, 3]) - 

    (eta[2, 3]*s[1, 3]*zeta[3])/(2*eta[2]) - (s[1, 2]*s[1, 3]*zeta[3])/

     (4*eta[2]) - (3*s[1, 2]*s[1, 3]*zeta[3])/(4*eta[2, 3]) - 

    (s[1, 3]^2*zeta[3])/(12*eta[2]) - (s[1, 3]^2*zeta[3])/(4*eta[2, 3]) + 

    (s[1, 3]^3*zeta[3])/(24*eta[2]*eta[2, 3]) + (eta[2, 3]*s[1, 2]*zeta[3])/

     s[2, 3] - (s[1, 2]^3*zeta[3])/(12*eta[2, 3]*s[2, 3]) + 

    (eta[2, 3]*s[1, 3]*zeta[3])/s[2, 3] - (s[1, 2]^2*s[1, 3]*zeta[3])/

     (4*eta[2, 3]*s[2, 3]) - (s[1, 2]*s[1, 3]^2*zeta[3])/

     (4*eta[2, 3]*s[2, 3]) - (s[1, 3]^3*zeta[3])/(12*eta[2, 3]*s[2, 3]) - 

    (eta[2]*s[2, 3]*zeta[3])/(2*eta[2, 3]) - (3*s[1, 2]*s[2, 3]*zeta[3])/

     (4*eta[2]) - (s[1, 2]*s[2, 3]*zeta[3])/(4*eta[2, 3]) + 

    (eta[2]*s[2, 3]*zeta[3])/s[1, 3] - (s[1, 2]^2*s[2, 3]*zeta[3])/

     (4*eta[2]*s[1, 3]) - (s[1, 3]*s[2, 3]*zeta[3])/(4*eta[2]) - 

    (s[1, 3]*s[2, 3]*zeta[3])/(4*eta[2, 3]) - (s[2, 3]^2*zeta[3])/

     (4*eta[2]) - (s[2, 3]^2*zeta[3])/(12*eta[2, 3]) - 

    (s[1, 2]*s[2, 3]^2*zeta[3])/(4*eta[2]*s[1, 3]) + 

    (s[2, 3]^3*zeta[3])/(24*eta[2]*eta[2, 3]) - (s[2, 3]^3*zeta[3])/

     (12*eta[2]*s[1, 3]) - 2*eta[2]^3*zeta[2]*zeta[3] - 

    2*eta[2, 3]^3*zeta[2]*zeta[3] - 2*eta[2]^2*s[1, 2]*zeta[2]*zeta[3] + 

    eta[2]*eta[2, 3]*s[1, 2]*zeta[2]*zeta[3] - 2*eta[2, 3]^2*s[1, 2]*zeta[2]*

     zeta[3] + (eta[2]*s[1, 2]^2*zeta[2]*zeta[3])/2 + 

    (2*eta[2]^2*s[1, 2]^2*zeta[2]*zeta[3])/(3*eta[2, 3]) + 

    (eta[2, 3]*s[1, 2]^2*zeta[2]*zeta[3])/2 + 

    (2*eta[2, 3]^2*s[1, 2]^2*zeta[2]*zeta[3])/(3*eta[2]) + 

    (s[1, 2]^3*zeta[2]*zeta[3])/3 - (eta[2]*s[1, 2]^3*zeta[2]*zeta[3])/

     (12*eta[2, 3]) - (eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[3])/(12*eta[2]) - 

    (17*s[1, 2]^4*zeta[2]*zeta[3])/(72*eta[2]) - 

    (17*s[1, 2]^4*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (17*s[1, 2]^5*zeta[2]*zeta[3])/(720*eta[2]*eta[2, 3]) - 

    (2*eta[2]^3*s[1, 2]*zeta[2]*zeta[3])/s[1, 3] + 

    (eta[2]*s[1, 2]^3*zeta[2]*zeta[3])/(3*s[1, 3]) - 

    (17*s[1, 2]^5*zeta[2]*zeta[3])/(360*eta[2]*s[1, 3]) + 

    eta[2]*eta[2, 3]*s[1, 3]*zeta[2]*zeta[3] + 

    (eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[3])/eta[2] + 

    (eta[2]*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/2 + 

    (4*eta[2]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/(3*eta[2, 3]) + 

    (7*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/2 + 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3])/(6*eta[2]) - 

    (s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/2 + 

    (eta[2]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/(4*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/(12*eta[2]) - 

    (17*s[1, 2]^3*s[1, 3]*zeta[2]*zeta[3])/(36*eta[2]) - 

    (41*s[1, 2]^3*s[1, 3]*zeta[2]*zeta[3])/(45*eta[2, 3]) + 

    (eta[2]*s[1, 3]^2*zeta[2]*zeta[3])/3 + 

    (2*eta[2]^2*s[1, 3]^2*zeta[2]*zeta[3])/(3*eta[2, 3]) + 

    eta[2, 3]*s[1, 3]^2*zeta[2]*zeta[3] + 

    (eta[2, 3]^2*s[1, 3]^2*zeta[2]*zeta[3])/(6*eta[2]) + 

    (s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/3 + 

    (eta[2]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/(4*eta[2, 3]) - 

    (17*s[1, 2]^2*s[1, 3]^2*zeta[2]*zeta[3])/(36*eta[2]) - 

    (27*s[1, 2]^2*s[1, 3]^2*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^3*s[1, 3]^2*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) - 

    (eta[2]*s[1, 3]^3*zeta[2]*zeta[3])/(12*eta[2, 3]) - 

    (eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[3])/(6*eta[2]) - 

    (17*s[1, 2]*s[1, 3]^3*zeta[2]*zeta[3])/(72*eta[2]) - 

    (41*s[1, 2]*s[1, 3]^3*zeta[2]*zeta[3])/(45*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^3*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) - 

    (17*s[1, 3]^4*zeta[2]*zeta[3])/(360*eta[2]) - 

    (17*s[1, 3]^4*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (17*s[1, 3]^5*zeta[2]*zeta[3])/(720*eta[2]*eta[2, 3]) - 

    (2*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[3])/s[2, 3] + 

    (eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[3])/(3*s[2, 3]) - 

    (17*s[1, 2]^5*zeta[2]*zeta[3])/(360*eta[2, 3]*s[2, 3]) - 

    (2*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[3])/s[2, 3] + 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[3])/s[2, 3] - 

    (17*s[1, 2]^4*s[1, 3]*zeta[2]*zeta[3])/(72*eta[2, 3]*s[2, 3]) + 

    (eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[3])/s[2, 3] - 

    (17*s[1, 2]^3*s[1, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]*s[2, 3]) + 

    (eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[3])/(3*s[2, 3]) - 

    (17*s[1, 2]^2*s[1, 3]^3*zeta[2]*zeta[3])/(36*eta[2, 3]*s[2, 3]) - 

    (17*s[1, 2]*s[1, 3]^4*zeta[2]*zeta[3])/(72*eta[2, 3]*s[2, 3]) - 

    (17*s[1, 3]^5*zeta[2]*zeta[3])/(360*eta[2, 3]*s[2, 3]) + 

    (eta[2]^3*s[2, 3]*zeta[2]*zeta[3])/eta[2, 3] + 

    eta[2]*eta[2, 3]*s[2, 3]*zeta[2]*zeta[3] + 

    (7*eta[2]*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/2 + 

    (5*eta[2]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[2, 3]) + 

    (eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/2 + 

    (4*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[3])/(3*eta[2]) + 

    (5*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (eta[2]*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3])/(12*eta[2, 3]) + 

    (eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3])/(4*eta[2]) - 

    (41*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/(45*eta[2]) - 

    (17*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/(36*eta[2, 3]) - 

    (2*eta[2]^3*s[2, 3]*zeta[2]*zeta[3])/s[1, 3] + 

    (eta[2]*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[3])/s[1, 3] - 

    (17*s[1, 2]^4*s[2, 3]*zeta[2]*zeta[3])/(72*eta[2]*s[1, 3]) + 

    eta[2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3] + 

    (5*eta[2]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[2, 3]) + 

    eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3] + 

    (5*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(6*eta[2]) - 

    (s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/2 - 

    (eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(2*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(2*eta[2]) - 

    (27*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(20*eta[2]) - 

    (27*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[3])/(60*eta[2]*eta[2, 3]) - 

    (eta[2]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(12*eta[2, 3]) - 

    (41*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(45*eta[2]) - 

    (27*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(20*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[3])/(240*eta[2]*eta[2, 3]) - 

    (17*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(72*eta[2]) - 

    (17*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[2]*zeta[3])/(60*eta[2]*eta[2, 3]) + 

    eta[2]*s[2, 3]^2*zeta[2]*zeta[3] + (eta[2]^2*s[2, 3]^2*zeta[2]*zeta[3])/

     (6*eta[2, 3]) + (eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[3])/3 + 

    (2*eta[2, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(3*eta[2]) + 

    (s[1, 2]*s[2, 3]^2*zeta[2]*zeta[3])/3 + 

    (eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[3])/(4*eta[2]) - 

    (27*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/(20*eta[2]) - 

    (17*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]^3*s[2, 3]^2*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) + 

    (eta[2]*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[3])/s[1, 3] - 

    (17*s[1, 2]^3*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2]*s[1, 3]) - 

    (eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(12*eta[2]) - 

    (27*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(20*eta[2]) - 

    (41*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(45*eta[2, 3]) + 

    (s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[3])/(240*eta[2]*eta[2, 3]) - 

    (17*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2]) - 

    (17*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(36*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[2]*zeta[3])/(240*eta[2]*eta[2, 3]) + 

    (s[1, 3]^3*s[2, 3]^2*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) - 

    (eta[2]*s[2, 3]^3*zeta[2]*zeta[3])/(6*eta[2, 3]) - 

    (eta[2, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(12*eta[2]) - 

    (41*s[1, 2]*s[2, 3]^3*zeta[2]*zeta[3])/(45*eta[2]) - 

    (17*s[1, 2]*s[2, 3]^3*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (s[1, 2]^2*s[2, 3]^3*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) + 

    (eta[2]*s[2, 3]^3*zeta[2]*zeta[3])/(3*s[1, 3]) - 

    (17*s[1, 2]^2*s[2, 3]^3*zeta[2]*zeta[3])/(36*eta[2]*s[1, 3]) - 

    (17*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(36*eta[2]) - 

    (17*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(72*eta[2, 3]) + 

    (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[2]*zeta[3])/(60*eta[2]*eta[2, 3]) + 

    (s[1, 3]^2*s[2, 3]^3*zeta[2]*zeta[3])/(144*eta[2]*eta[2, 3]) - 

    (17*s[2, 3]^4*zeta[2]*zeta[3])/(72*eta[2]) - 

    (17*s[2, 3]^4*zeta[2]*zeta[3])/(360*eta[2, 3]) - 

    (17*s[1, 2]*s[2, 3]^4*zeta[2]*zeta[3])/(72*eta[2]*s[1, 3]) + 

    (17*s[2, 3]^5*zeta[2]*zeta[3])/(720*eta[2]*eta[2, 3]) - 

    (17*s[2, 3]^5*zeta[2]*zeta[3])/(360*eta[2]*s[1, 3]) - 

    (3*s[1, 2]^3*s[2, 3]*zeta[2]*zeta[3])/s[1, 2, 3] - 

    (3*s[1, 2]^2*s[2, 3]^2*zeta[2]*zeta[3])/s[1, 2, 3] - 

    (4*eta[2]^5*zeta[2]^2*zeta[3])/5 + (12*eta[2]^4*eta[2, 3]*zeta[2]^2*

      zeta[3])/5 - (12*eta[2]^3*eta[2, 3]^2*zeta[2]^2*zeta[3])/5 - 

    (12*eta[2]^2*eta[2, 3]^3*zeta[2]^2*zeta[3])/5 + 

    (12*eta[2]*eta[2, 3]^4*zeta[2]^2*zeta[3])/5 - 

    (4*eta[2, 3]^5*zeta[2]^2*zeta[3])/5 + 

    (6*eta[2]^4*s[1, 2]*zeta[2]^2*zeta[3])/5 - 

    (4*eta[2]^3*eta[2, 3]*s[1, 2]*zeta[2]^2*zeta[3])/5 - 

    (14*eta[2]^2*eta[2, 3]^2*s[1, 2]*zeta[2]^2*zeta[3])/5 - 

    (4*eta[2]*eta[2, 3]^3*s[1, 2]*zeta[2]^2*zeta[3])/5 + 

    (6*eta[2, 3]^4*s[1, 2]*zeta[2]^2*zeta[3])/5 - 

    (46*eta[2]^3*s[1, 2]^2*zeta[2]^2*zeta[3])/15 + 

    (eta[2]^4*s[1, 2]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) + 

    (9*eta[2]^2*eta[2, 3]*s[1, 2]^2*zeta[2]^2*zeta[3])/10 + 

    (9*eta[2]*eta[2, 3]^2*s[1, 2]^2*zeta[2]^2*zeta[3])/10 - 

    (46*eta[2, 3]^3*s[1, 2]^2*zeta[2]^2*zeta[3])/15 + 

    (eta[2, 3]^4*s[1, 2]^2*zeta[2]^2*zeta[3])/(5*eta[2]) - 

    (13*eta[2]^2*s[1, 2]^3*zeta[2]^2*zeta[3])/20 - 

    (eta[2]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(30*eta[2, 3]) + 

    (eta[2]*eta[2, 3]*s[1, 2]^3*zeta[2]^2*zeta[3])/60 - 

    (13*eta[2, 3]^2*s[1, 2]^3*zeta[2]^2*zeta[3])/20 - 

    (eta[2, 3]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(30*eta[2]) - 

    (4*eta[2]^5*s[1, 2]*zeta[2]^2*zeta[3])/(5*s[1, 3]) - 

    (9*eta[2]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(10*s[1, 3]) + 

    (2*eta[2]^3*eta[2, 3]*s[1, 3]*zeta[2]^2*zeta[3])/5 - 

    2*eta[2]*eta[2, 3]^3*s[1, 3]*zeta[2]^2*zeta[3] + 

    (2*eta[2, 3]^5*s[1, 3]*zeta[2]^2*zeta[3])/(5*eta[2]) - 

    (46*eta[2]^3*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/15 + 

    (2*eta[2]^4*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) + 

    (34*eta[2]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/15 - 

    (9*eta[2]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/10 - 

    (107*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/30 + 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]^2*zeta[3])/(15*eta[2]) + 

    (6*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/5 - 

    (2*eta[2]^3*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    (11*eta[2]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/10 + 

    (7*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/15 + 

    (eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/(6*eta[2]) - 

    (9*eta[2]^3*s[1, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (eta[2]^4*s[1, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    (2*eta[2]^2*eta[2, 3]*s[1, 3]^2*zeta[2]^2*zeta[3])/15 - 

    (27*eta[2, 3]^3*s[1, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (11*eta[2, 3]^4*s[1, 3]^2*zeta[2]^2*zeta[3])/(30*eta[2]) - 

    (13*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/20 - 

    (2*eta[2]^3*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2, 3]) + 

    (5*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/12 - 

    (eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/3 - 

    (eta[2]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(30*eta[2, 3]) + 

    (eta[2]*eta[2, 3]*s[1, 3]^3*zeta[2]^2*zeta[3])/3 + 

    (9*eta[2, 3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(20*eta[2]) - 

    (4*eta[2, 3]^5*s[1, 2]*zeta[2]^2*zeta[3])/(5*s[2, 3]) - 

    (9*eta[2, 3]^3*s[1, 2]^3*zeta[2]^2*zeta[3])/(10*s[2, 3]) - 

    (4*eta[2, 3]^5*s[1, 3]*zeta[2]^2*zeta[3])/(5*s[2, 3]) - 

    (27*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]^2*zeta[3])/(10*s[2, 3]) - 

    (27*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]^2*zeta[3])/(10*s[2, 3]) - 

    (9*eta[2, 3]^3*s[1, 3]^3*zeta[2]^2*zeta[3])/(10*s[2, 3]) + 

    (2*eta[2]^5*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[2, 3]) - 

    2*eta[2]^3*eta[2, 3]*s[2, 3]*zeta[2]^2*zeta[3] + 

    (2*eta[2]*eta[2, 3]^3*s[2, 3]*zeta[2]^2*zeta[3])/5 - 

    (107*eta[2]^3*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/30 + 

    (7*eta[2]^4*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) - 

    (9*eta[2]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/10 + 

    (34*eta[2]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (46*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (2*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[2]) + 

    (7*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (eta[2]^3*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/(6*eta[2, 3]) - 

    (11*eta[2]*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/10 + 

    (6*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/5 - 

    (2*eta[2, 3]^3*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/(5*eta[2]) - 

    (4*eta[2]^5*s[2, 3]*zeta[2]^2*zeta[3])/(5*s[1, 3]) - 

    (27*eta[2]^3*s[1, 2]^2*s[2, 3]*zeta[2]^2*zeta[3])/(10*s[1, 3]) - 

    (27*eta[2]^3*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/10 + 

    (7*eta[2]^4*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) - 

    (eta[2]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/30 - 

    (eta[2]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/30 - 

    (27*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/10 + 

    (7*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2]) + 

    (7*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (4*eta[2]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2, 3]) - 

    (8*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 + 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/15 - 

    (4*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]^2*zeta[3])/(15*eta[2]) + 

    (eta[2]^3*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/(6*eta[2, 3]) + 

    (29*eta[2]*eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[2]^2*zeta[3])/60 - 

    (27*eta[2]^3*s[2, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (11*eta[2]^4*s[2, 3]^2*zeta[2]^2*zeta[3])/(30*eta[2, 3]) - 

    (2*eta[2]*eta[2, 3]^2*s[2, 3]^2*zeta[2]^2*zeta[3])/15 - 

    (9*eta[2, 3]^3*s[2, 3]^2*zeta[2]^2*zeta[3])/10 + 

    (eta[2, 3]^4*s[2, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2]) - 

    (eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/3 + 

    (5*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/12 - 

    (13*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/20 - 

    (2*eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/(5*eta[2]) - 

    (27*eta[2]^3*s[1, 2]*s[2, 3]^2*zeta[2]^2*zeta[3])/(10*s[1, 3]) + 

    (29*eta[2]*eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/60 + 

    (eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[2]^2*zeta[3])/(6*eta[2]) + 

    (9*eta[2]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(20*eta[2, 3]) + 

    (eta[2]*eta[2, 3]*s[2, 3]^3*zeta[2]^2*zeta[3])/3 - 

    (eta[2, 3]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(30*eta[2]) - 

    (9*eta[2]^3*s[2, 3]^3*zeta[2]^2*zeta[3])/(10*s[1, 3]) - 

    (16*eta[2]^7*zeta[2]^3*zeta[3])/35 + 

    (16*eta[2]^6*eta[2, 3]*zeta[2]^3*zeta[3])/7 - 

    (32*eta[2]^5*eta[2, 3]^2*zeta[2]^3*zeta[3])/7 + 

    (16*eta[2]^4*eta[2, 3]^3*zeta[2]^3*zeta[3])/7 + 

    (16*eta[2]^3*eta[2, 3]^4*zeta[2]^3*zeta[3])/7 - 

    (32*eta[2]^2*eta[2, 3]^5*zeta[2]^3*zeta[3])/7 + 

    (16*eta[2]*eta[2, 3]^6*zeta[2]^3*zeta[3])/7 - 

    (16*eta[2, 3]^7*zeta[2]^3*zeta[3])/35 + 

    (8*eta[2]^6*s[1, 2]*zeta[2]^3*zeta[3])/7 - 

    (72*eta[2]^5*eta[2, 3]*s[1, 2]*zeta[2]^3*zeta[3])/35 - 

    (44*eta[2]^4*eta[2, 3]^2*s[1, 2]*zeta[2]^3*zeta[3])/35 + 

    (96*eta[2]^3*eta[2, 3]^3*s[1, 2]*zeta[2]^3*zeta[3])/35 - 

    (44*eta[2]^2*eta[2, 3]^4*s[1, 2]*zeta[2]^3*zeta[3])/35 - 

    (72*eta[2]*eta[2, 3]^5*s[1, 2]*zeta[2]^3*zeta[3])/35 + 

    (8*eta[2, 3]^6*s[1, 2]*zeta[2]^3*zeta[3])/7 - 

    (16*eta[2]^7*s[1, 2]*zeta[2]^3*zeta[3])/(35*s[1, 3]) + 

    (8*eta[2]^5*eta[2, 3]*s[1, 3]*zeta[2]^3*zeta[3])/35 - 

    (4*eta[2]^3*eta[2, 3]^3*s[1, 3]*zeta[2]^3*zeta[3])/5 - 

    (4*eta[2]*eta[2, 3]^5*s[1, 3]*zeta[2]^3*zeta[3])/5 + 

    (8*eta[2, 3]^7*s[1, 3]*zeta[2]^3*zeta[3])/(35*eta[2]) - 

    (16*eta[2, 3]^7*s[1, 2]*zeta[2]^3*zeta[3])/(35*s[2, 3]) - 

    (16*eta[2, 3]^7*s[1, 3]*zeta[2]^3*zeta[3])/(35*s[2, 3]) + 

    (8*eta[2]^7*s[2, 3]*zeta[2]^3*zeta[3])/(35*eta[2, 3]) - 

    (4*eta[2]^5*eta[2, 3]*s[2, 3]*zeta[2]^3*zeta[3])/5 - 

    (4*eta[2]^3*eta[2, 3]^3*s[2, 3]*zeta[2]^3*zeta[3])/5 + 

    (8*eta[2]*eta[2, 3]^5*s[2, 3]*zeta[2]^3*zeta[3])/35 - 

    (16*eta[2]^7*s[2, 3]*zeta[2]^3*zeta[3])/(35*s[1, 3]) - 

    2*eta[2]^3*s[1, 2]*zeta[3]^2 - 2*eta[2, 3]^3*s[1, 2]*zeta[3]^2 - 

    (eta[2]^2*s[1, 2]^2*zeta[3]^2)/4 - (eta[2]*eta[2, 3]*s[1, 2]^2*zeta[3]^2)/

     4 - (eta[2, 3]^2*s[1, 2]^2*zeta[3]^2)/4 + (5*eta[2]*s[1, 2]^3*zeta[3]^2)/

     24 + (5*eta[2]^2*s[1, 2]^3*zeta[3]^2)/(24*eta[2, 3]) + 

    (5*eta[2, 3]*s[1, 2]^3*zeta[3]^2)/24 + 

    (5*eta[2, 3]^2*s[1, 2]^3*zeta[3]^2)/(24*eta[2]) + 

    (s[1, 2]^4*zeta[3]^2)/24 - (eta[2]^3*s[1, 2]^2*zeta[3]^2)/(2*s[1, 3]) + 

    (eta[2]*s[1, 2]^4*zeta[3]^2)/(12*s[1, 3]) - (eta[2]^3*s[1, 3]*zeta[3]^2)/

     2 - (eta[2]^2*eta[2, 3]*s[1, 3]*zeta[3]^2)/2 - 

    eta[2, 3]^3*s[1, 3]*zeta[3]^2 - (eta[2, 3]^4*s[1, 3]*zeta[3]^2)/

     (2*eta[2]) - (eta[2]^2*s[1, 2]*s[1, 3]*zeta[3]^2)/4 + 

    (eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]^2)/4 - 

    (eta[2]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/2 + 

    (7*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(8*eta[2, 3]) + 

    (7*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[3]^2)/4 + 

    (3*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[3]^2)/(8*eta[2]) - 

    (s[1, 2]^3*s[1, 3]*zeta[3]^2)/16 + (eta[2]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/

     (16*eta[2, 3]) - (eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(24*eta[2]) + 

    (eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/(4*eta[2]) + 

    (5*eta[2]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/24 + 

    (7*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(8*eta[2, 3]) + 

    (3*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[3]^2)/2 + 

    (eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[3]^2)/(4*eta[2]) - 

    (s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/16 + 

    (eta[2]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(8*eta[2, 3]) + 

    (eta[2]*s[1, 3]^3*zeta[3]^2)/12 + (5*eta[2]^2*s[1, 3]^3*zeta[3]^2)/

     (24*eta[2, 3]) + (eta[2, 3]*s[1, 3]^3*zeta[3]^2)/3 + 

    (eta[2, 3]^2*s[1, 3]^3*zeta[3]^2)/(12*eta[2]) + 

    (s[1, 2]*s[1, 3]^3*zeta[3]^2)/24 + (eta[2]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/

     (16*eta[2, 3]) - (eta[2, 3]*s[1, 3]^4*zeta[3]^2)/(24*eta[2]) - 

    (eta[2, 3]^3*s[1, 2]^2*zeta[3]^2)/(2*s[2, 3]) + 

    (eta[2, 3]*s[1, 2]^4*zeta[3]^2)/(12*s[2, 3]) - 

    (eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]^2)/s[2, 3] + 

    (eta[2, 3]*s[1, 2]^3*s[1, 3]*zeta[3]^2)/(3*s[2, 3]) - 

    (eta[2, 3]^3*s[1, 3]^2*zeta[3]^2)/(2*s[2, 3]) + 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]^2*zeta[3]^2)/(2*s[2, 3]) + 

    (eta[2, 3]*s[1, 2]*s[1, 3]^3*zeta[3]^2)/(3*s[2, 3]) + 

    (eta[2, 3]*s[1, 3]^4*zeta[3]^2)/(12*s[2, 3]) - 

    eta[2]^3*s[2, 3]*zeta[3]^2 - (eta[2]^4*s[2, 3]*zeta[3]^2)/(2*eta[2, 3]) - 

    (eta[2]*eta[2, 3]^2*s[2, 3]*zeta[3]^2)/2 - 

    (eta[2, 3]^3*s[2, 3]*zeta[3]^2)/2 + 

    (eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]^2)/4 - 

    (eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3]^2)/4 + 

    (7*eta[2]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/4 + 

    (3*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(8*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[3]^2)/2 + 

    (7*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[3]^2)/(8*eta[2]) - 

    (s[1, 2]^3*s[2, 3]*zeta[3]^2)/16 - (eta[2]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/

     (24*eta[2, 3]) + (eta[2, 3]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(16*eta[2]) - 

    (eta[2]^3*s[1, 2]*s[2, 3]*zeta[3]^2)/s[1, 3] + 

    (eta[2]*s[1, 2]^3*s[2, 3]*zeta[3]^2)/(3*s[1, 3]) + 

    (eta[2]*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]^2)/2 + 

    (7*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/4 + 

    (5*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/(4*eta[2, 3]) + 

    (7*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/4 + 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[3]^2)/(4*eta[2]) + 

    (3*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/8 - 

    (eta[2]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/(16*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[3]^2)/(16*eta[2]) + 

    (eta[2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/3 + 

    (3*eta[2]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(8*eta[2, 3]) + 

    (eta[2, 3]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/2 + 

    (eta[2, 3]^2*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(4*eta[2]) - 

    (s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/16 - 

    (eta[2]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(16*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[3]^2)/(8*eta[2]) - 

    (eta[2]*s[1, 3]^3*s[2, 3]*zeta[3]^2)/(24*eta[2, 3]) + 

    (eta[2]^3*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) + 

    (3*eta[2]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/2 + 

    (eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) + 

    (5*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[3]^2)/24 + 

    (7*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[3]^2)/(8*eta[2]) - 

    (s[1, 2]^2*s[2, 3]^2*zeta[3]^2)/16 + 

    (eta[2, 3]*s[1, 2]^2*s[2, 3]^2*zeta[3]^2)/(8*eta[2]) - 

    (eta[2]^3*s[2, 3]^2*zeta[3]^2)/(2*s[1, 3]) + 

    (eta[2]*s[1, 2]^2*s[2, 3]^2*zeta[3]^2)/(2*s[1, 3]) + 

    (eta[2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/2 + 

    (eta[2]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(4*eta[2, 3]) + 

    (eta[2, 3]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/3 + 

    (3*eta[2, 3]^2*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(8*eta[2]) - 

    (s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/16 - 

    (eta[2]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(8*eta[2, 3]) - 

    (eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[3]^2)/(16*eta[2]) + 

    (eta[2]*s[2, 3]^3*zeta[3]^2)/3 + (eta[2]^2*s[2, 3]^3*zeta[3]^2)/

     (12*eta[2, 3]) + (eta[2, 3]*s[2, 3]^3*zeta[3]^2)/12 + 

    (5*eta[2, 3]^2*s[2, 3]^3*zeta[3]^2)/(24*eta[2]) + 

    (s[1, 2]*s[2, 3]^3*zeta[3]^2)/24 + 

    (eta[2, 3]*s[1, 2]*s[2, 3]^3*zeta[3]^2)/(16*eta[2]) + 

    (eta[2]*s[1, 2]*s[2, 3]^3*zeta[3]^2)/(3*s[1, 3]) - 

    (eta[2, 3]*s[1, 3]*s[2, 3]^3*zeta[3]^2)/(24*eta[2]) - 

    (eta[2]*s[2, 3]^4*zeta[3]^2)/(24*eta[2, 3]) + 

    (eta[2]*s[2, 3]^4*zeta[3]^2)/(12*s[1, 3]) + 2*eta[2]^5*s[1, 2]*zeta[2]*

     zeta[3]^2 - 3*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[2]*zeta[3]^2 + 

    3*eta[2]^3*eta[2, 3]^2*s[1, 2]*zeta[2]*zeta[3]^2 + 

    3*eta[2]^2*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[3]^2 - 

    3*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[2]*zeta[3]^2 + 

    2*eta[2, 3]^5*s[1, 2]*zeta[2]*zeta[3]^2 + eta[2]^4*s[1, 2]^2*zeta[2]*

     zeta[3]^2 + (eta[2]^2*eta[2, 3]^2*s[1, 2]^2*zeta[2]*zeta[3]^2)/2 + 

    eta[2, 3]^4*s[1, 2]^2*zeta[2]*zeta[3]^2 + 

    (eta[2]^5*s[1, 2]^2*zeta[2]*zeta[3]^2)/s[1, 3] + 

    eta[2]^5*s[1, 3]*zeta[2]*zeta[3]^2 - 3*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[2]*

     zeta[3]^2 + 3*eta[2]^3*eta[2, 3]^2*s[1, 3]*zeta[2]*zeta[3]^2 + 

    3*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[3]^2 - 

    3*eta[2]*eta[2, 3]^4*s[1, 3]*zeta[2]*zeta[3]^2 + 

    2*eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[3]^2 + eta[2]^4*s[1, 2]*s[1, 3]*

     zeta[2]*zeta[3]^2 - 2*eta[2]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*

     zeta[3]^2 + (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/

     2 + (eta[2]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/2 - 

    (eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/2 - 

    (eta[2]*eta[2, 3]^3*s[1, 3]^2*zeta[2]*zeta[3]^2)/2 - 

    (eta[2, 3]^5*s[1, 3]^2*zeta[2]*zeta[3]^2)/(2*eta[2]) + 

    (eta[2, 3]^5*s[1, 2]^2*zeta[2]*zeta[3]^2)/s[2, 3] + 

    (2*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[2]*zeta[3]^2)/s[2, 3] + 

    (eta[2, 3]^5*s[1, 3]^2*zeta[2]*zeta[3]^2)/s[2, 3] + 

    2*eta[2]^5*s[2, 3]*zeta[2]*zeta[3]^2 - 3*eta[2]^4*eta[2, 3]*s[2, 3]*

     zeta[2]*zeta[3]^2 + 3*eta[2]^3*eta[2, 3]^2*s[2, 3]*zeta[2]*zeta[3]^2 + 

    3*eta[2]^2*eta[2, 3]^3*s[2, 3]*zeta[2]*zeta[3]^2 - 

    3*eta[2]*eta[2, 3]^4*s[2, 3]*zeta[2]*zeta[3]^2 + 

    eta[2, 3]^5*s[2, 3]*zeta[2]*zeta[3]^2 - 

    (eta[2]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2)/2 + 

    (eta[2]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2)/2 + 

    (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2)/2 - 

    2*eta[2]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2 + 

    eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2 + 

    (2*eta[2]^5*s[1, 2]*s[2, 3]*zeta[2]*zeta[3]^2)/s[1, 3] - 

    eta[2]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2 - 

    eta[2]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[3]^2 - 

    (eta[2]^5*s[2, 3]^2*zeta[2]*zeta[3]^2)/(2*eta[2, 3]) - 

    (eta[2]^3*eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[3]^2)/2 + 

    (eta[2]^5*s[2, 3]^2*zeta[2]*zeta[3]^2)/s[1, 3] + eta[2]^3*zeta[5] + 

    (eta[2]^4*zeta[5])/eta[2, 3] + eta[2]^2*eta[2, 3]*zeta[5] + 

    eta[2]*eta[2, 3]^2*zeta[5] + eta[2, 3]^3*zeta[5] + 

    (eta[2, 3]^4*zeta[5])/eta[2] + (eta[2]^2*s[1, 2]*zeta[5])/2 + 

    (eta[2]*eta[2, 3]*s[1, 2]*zeta[5])/2 + (eta[2, 3]^2*s[1, 2]*zeta[5])/2 + 

    (15*eta[2]*s[1, 2]^2*zeta[5])/4 - (5*eta[2]^2*s[1, 2]^2*zeta[5])/

     (12*eta[2, 3]) + (15*eta[2, 3]*s[1, 2]^2*zeta[5])/4 - 

    (5*eta[2, 3]^2*s[1, 2]^2*zeta[5])/(12*eta[2]) + 

    (5*s[1, 2]^3*zeta[5])/12 - (43*s[1, 2]^4*zeta[5])/(144*eta[2]) - 

    (43*s[1, 2]^4*zeta[5])/(144*eta[2, 3]) + (43*s[1, 2]^5*zeta[5])/

     (1440*eta[2]*eta[2, 3]) + (eta[2]^3*s[1, 2]*zeta[5])/s[1, 3] + 

    (5*eta[2]*s[1, 2]^3*zeta[5])/(6*s[1, 3]) - (43*s[1, 2]^5*zeta[5])/

     (720*eta[2]*s[1, 3]) - (eta[2, 3]^3*s[1, 3]*zeta[5])/(2*eta[2]) + 

    (15*eta[2]*s[1, 2]*s[1, 3]*zeta[5])/4 - 

    (5*eta[2]^2*s[1, 2]*s[1, 3]*zeta[5])/(3*eta[2, 3]) + 

    (25*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[5])/4 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[5])/(12*eta[2]) - 

    (5*s[1, 2]^2*s[1, 3]*zeta[5])/24 - (5*eta[2]*s[1, 2]^2*s[1, 3]*zeta[5])/

     (24*eta[2, 3]) - (43*s[1, 2]^3*s[1, 3]*zeta[5])/(72*eta[2]) - 

    (1073*s[1, 2]^3*s[1, 3]*zeta[5])/(720*eta[2, 3]) + 

    (5*eta[2]*s[1, 3]^2*zeta[5])/6 - (5*eta[2]^2*s[1, 3]^2*zeta[5])/

     (12*eta[2, 3]) + (5*eta[2, 3]*s[1, 3]^2*zeta[5])/2 + 

    (5*eta[2, 3]^2*s[1, 3]^2*zeta[5])/(6*eta[2]) + 

    (5*s[1, 2]*s[1, 3]^2*zeta[5])/12 - (5*eta[2]*s[1, 2]*s[1, 3]^2*zeta[5])/

     (24*eta[2, 3]) - (43*s[1, 2]^2*s[1, 3]^2*zeta[5])/(72*eta[2]) - 

    (109*s[1, 2]^2*s[1, 3]^2*zeta[5])/(48*eta[2, 3]) - 

    (5*eta[2, 3]*s[1, 3]^3*zeta[5])/(12*eta[2]) - 

    (43*s[1, 2]*s[1, 3]^3*zeta[5])/(144*eta[2]) - 

    (1073*s[1, 2]*s[1, 3]^3*zeta[5])/(720*eta[2, 3]) - 

    (43*s[1, 3]^4*zeta[5])/(720*eta[2]) - (43*s[1, 3]^4*zeta[5])/

     (144*eta[2, 3]) + (43*s[1, 3]^5*zeta[5])/(1440*eta[2]*eta[2, 3]) + 

    (eta[2, 3]^3*s[1, 2]*zeta[5])/s[2, 3] + (5*eta[2, 3]*s[1, 2]^3*zeta[5])/

     (6*s[2, 3]) - (43*s[1, 2]^5*zeta[5])/(720*eta[2, 3]*s[2, 3]) + 

    (eta[2, 3]^3*s[1, 3]*zeta[5])/s[2, 3] + 

    (5*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[5])/(2*s[2, 3]) - 

    (43*s[1, 2]^4*s[1, 3]*zeta[5])/(144*eta[2, 3]*s[2, 3]) + 

    (5*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[5])/(2*s[2, 3]) - 

    (43*s[1, 2]^3*s[1, 3]^2*zeta[5])/(72*eta[2, 3]*s[2, 3]) + 

    (5*eta[2, 3]*s[1, 3]^3*zeta[5])/(6*s[2, 3]) - 

    (43*s[1, 2]^2*s[1, 3]^3*zeta[5])/(72*eta[2, 3]*s[2, 3]) - 

    (43*s[1, 2]*s[1, 3]^4*zeta[5])/(144*eta[2, 3]*s[2, 3]) - 

    (43*s[1, 3]^5*zeta[5])/(720*eta[2, 3]*s[2, 3]) - 

    (eta[2]^3*s[2, 3]*zeta[5])/(2*eta[2, 3]) + 

    (25*eta[2]*s[1, 2]*s[2, 3]*zeta[5])/4 - 

    (5*eta[2]^2*s[1, 2]*s[2, 3]*zeta[5])/(12*eta[2, 3]) + 

    (15*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[5])/4 - 

    (5*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[5])/(3*eta[2]) - 

    (5*s[1, 2]^2*s[2, 3]*zeta[5])/24 - (5*eta[2, 3]*s[1, 2]^2*s[2, 3]*

      zeta[5])/(24*eta[2]) - (1073*s[1, 2]^3*s[2, 3]*zeta[5])/(720*eta[2]) - 

    (43*s[1, 2]^3*s[2, 3]*zeta[5])/(72*eta[2, 3]) + 

    (eta[2]^3*s[2, 3]*zeta[5])/s[1, 3] + (5*eta[2]*s[1, 2]^2*s[2, 3]*zeta[5])/

     (2*s[1, 3]) - (43*s[1, 2]^4*s[2, 3]*zeta[5])/(144*eta[2]*s[1, 3]) + 

    (5*eta[2]*s[1, 3]*s[2, 3]*zeta[5])/2 - 

    (5*eta[2]^2*s[1, 3]*s[2, 3]*zeta[5])/(12*eta[2, 3]) + 

    (5*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[5])/2 - 

    (5*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[5])/(12*eta[2]) - 

    (5*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/24 + 

    (5*eta[2]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(24*eta[2, 3]) + 

    (5*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[5])/(24*eta[2]) - 

    (109*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(48*eta[2]) - 

    (109*s[1, 2]^2*s[1, 3]*s[2, 3]*zeta[5])/(48*eta[2, 3]) - 

    (s[1, 2]^3*s[1, 3]*s[2, 3]*zeta[5])/(720*eta[2]*eta[2, 3]) - 

    (1073*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(720*eta[2]) - 

    (109*s[1, 2]*s[1, 3]^2*s[2, 3]*zeta[5])/(48*eta[2, 3]) + 

    (11*s[1, 2]^2*s[1, 3]^2*s[2, 3]*zeta[5])/(720*eta[2]*eta[2, 3]) - 

    (43*s[1, 3]^3*s[2, 3]*zeta[5])/(144*eta[2]) - 

    (43*s[1, 3]^3*s[2, 3]*zeta[5])/(72*eta[2, 3]) - 

    (s[1, 2]*s[1, 3]^3*s[2, 3]*zeta[5])/(720*eta[2]*eta[2, 3]) + 

    (5*eta[2]*s[2, 3]^2*zeta[5])/2 + (5*eta[2]^2*s[2, 3]^2*zeta[5])/

     (6*eta[2, 3]) + (5*eta[2, 3]*s[2, 3]^2*zeta[5])/6 - 

    (5*eta[2, 3]^2*s[2, 3]^2*zeta[5])/(12*eta[2]) + 

    (5*s[1, 2]*s[2, 3]^2*zeta[5])/12 - (5*eta[2, 3]*s[1, 2]*s[2, 3]^2*

      zeta[5])/(24*eta[2]) - (109*s[1, 2]^2*s[2, 3]^2*zeta[5])/(48*eta[2]) - 

    (43*s[1, 2]^2*s[2, 3]^2*zeta[5])/(72*eta[2, 3]) + 

    (5*eta[2]*s[1, 2]*s[2, 3]^2*zeta[5])/(2*s[1, 3]) - 

    (43*s[1, 2]^3*s[2, 3]^2*zeta[5])/(72*eta[2]*s[1, 3]) - 

    (109*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(48*eta[2]) - 

    (1073*s[1, 2]*s[1, 3]*s[2, 3]^2*zeta[5])/(720*eta[2, 3]) + 

    (11*s[1, 2]^2*s[1, 3]*s[2, 3]^2*zeta[5])/(720*eta[2]*eta[2, 3]) - 

    (43*s[1, 3]^2*s[2, 3]^2*zeta[5])/(72*eta[2]) - 

    (43*s[1, 3]^2*s[2, 3]^2*zeta[5])/(72*eta[2, 3]) + 

    (11*s[1, 2]*s[1, 3]^2*s[2, 3]^2*zeta[5])/(720*eta[2]*eta[2, 3]) - 

    (5*eta[2]*s[2, 3]^3*zeta[5])/(12*eta[2, 3]) - 

    (1073*s[1, 2]*s[2, 3]^3*zeta[5])/(720*eta[2]) - 

    (43*s[1, 2]*s[2, 3]^3*zeta[5])/(144*eta[2, 3]) + 

    (5*eta[2]*s[2, 3]^3*zeta[5])/(6*s[1, 3]) - 

    (43*s[1, 2]^2*s[2, 3]^3*zeta[5])/(72*eta[2]*s[1, 3]) - 

    (43*s[1, 3]*s[2, 3]^3*zeta[5])/(72*eta[2]) - 

    (43*s[1, 3]*s[2, 3]^3*zeta[5])/(144*eta[2, 3]) - 

    (s[1, 2]*s[1, 3]*s[2, 3]^3*zeta[5])/(720*eta[2]*eta[2, 3]) - 

    (43*s[2, 3]^4*zeta[5])/(144*eta[2]) - (43*s[2, 3]^4*zeta[5])/

     (720*eta[2, 3]) - (43*s[1, 2]*s[2, 3]^4*zeta[5])/(144*eta[2]*s[1, 3]) + 

    (43*s[2, 3]^5*zeta[5])/(1440*eta[2]*eta[2, 3]) - 

    (43*s[2, 3]^5*zeta[5])/(720*eta[2]*s[1, 3]) - 

    2*eta[2]^5*zeta[2]*zeta[5] - 2*eta[2, 3]^5*zeta[2]*zeta[5] - 

    2*eta[2]^4*s[1, 2]*zeta[2]*zeta[5] - eta[2]^2*eta[2, 3]^2*s[1, 2]*zeta[2]*

     zeta[5] - 2*eta[2, 3]^4*s[1, 2]*zeta[2]*zeta[5] - 

    (7*eta[2]^3*s[1, 2]^2*zeta[2]*zeta[5])/6 + 

    (eta[2]^4*s[1, 2]^2*zeta[2]*zeta[5])/eta[2, 3] - 

    4*eta[2]^2*eta[2, 3]*s[1, 2]^2*zeta[2]*zeta[5] - 

    4*eta[2]*eta[2, 3]^2*s[1, 2]^2*zeta[2]*zeta[5] - 

    (7*eta[2, 3]^3*s[1, 2]^2*zeta[2]*zeta[5])/6 + 

    (eta[2, 3]^4*s[1, 2]^2*zeta[2]*zeta[5])/eta[2] - 

    (19*eta[2]^2*s[1, 2]^3*zeta[2]*zeta[5])/12 + 

    (11*eta[2]*eta[2, 3]*s[1, 2]^3*zeta[2]*zeta[5])/12 - 

    (19*eta[2, 3]^2*s[1, 2]^3*zeta[2]*zeta[5])/12 - 

    (2*eta[2]^5*s[1, 2]*zeta[2]*zeta[5])/s[1, 3] - 

    (3*eta[2]^3*s[1, 2]^3*zeta[2]*zeta[5])/(2*s[1, 3]) + 

    eta[2]*eta[2, 3]^3*s[1, 3]*zeta[2]*zeta[5] + 

    (eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[5])/eta[2] - 

    (7*eta[2]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/6 + 

    (2*eta[2]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/eta[2, 3] - 

    (19*eta[2]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/3 + 

    (9*eta[2]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/2 - 

    (17*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/3 + 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[2]*zeta[5])/(6*eta[2]) - 

    (5*eta[2]^2*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/6 + 

    (5*eta[2]^3*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (25*eta[2]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/12 - 

    (eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/(12*eta[2]) - 

    (3*eta[2]^3*s[1, 3]^2*zeta[2]*zeta[5])/2 + 

    (eta[2]^4*s[1, 3]^2*zeta[2]*zeta[5])/eta[2, 3] - 

    (7*eta[2]^2*eta[2, 3]*s[1, 3]^2*zeta[2]*zeta[5])/3 + 

    (17*eta[2]*eta[2, 3]^2*s[1, 3]^2*zeta[2]*zeta[5])/2 - 

    (9*eta[2, 3]^3*s[1, 3]^2*zeta[2]*zeta[5])/2 + 

    (eta[2, 3]^4*s[1, 3]^2*zeta[2]*zeta[5])/(6*eta[2]) - 

    (19*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/12 + 

    (5*eta[2]^3*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/(6*eta[2, 3]) - 

    (7*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/6 + 

    (31*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/12 + 

    (5*eta[2]*eta[2, 3]*s[1, 3]^3*zeta[2]*zeta[5])/6 + 

    (3*eta[2, 3]^3*s[1, 3]^3*zeta[2]*zeta[5])/(4*eta[2]) - 

    (2*eta[2, 3]^5*s[1, 2]*zeta[2]*zeta[5])/s[2, 3] - 

    (3*eta[2, 3]^3*s[1, 2]^3*zeta[2]*zeta[5])/(2*s[2, 3]) - 

    (2*eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[5])/s[2, 3] - 

    (9*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[2]*zeta[5])/(2*s[2, 3]) - 

    (9*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[2]*zeta[5])/(2*s[2, 3]) - 

    (3*eta[2, 3]^3*s[1, 3]^3*zeta[2]*zeta[5])/(2*s[2, 3]) + 

    (eta[2]^5*s[2, 3]*zeta[2]*zeta[5])/eta[2, 3] + 

    eta[2]^3*eta[2, 3]*s[2, 3]*zeta[2]*zeta[5] - 

    (17*eta[2]^3*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/3 + 

    (7*eta[2]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) + 

    (9*eta[2]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/2 - 

    (19*eta[2]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/3 - 

    (7*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/6 + 

    (2*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[2]*zeta[5])/eta[2] - 

    (5*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (eta[2]^3*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/(12*eta[2, 3]) - 

    (25*eta[2]*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/6 + 

    (5*eta[2, 3]^3*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2]) - 

    (2*eta[2]^5*s[2, 3]*zeta[2]*zeta[5])/s[1, 3] - 

    (9*eta[2]^3*s[1, 2]^2*s[2, 3]*zeta[2]*zeta[5])/(2*s[1, 3]) - 

    (9*eta[2]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/2 + 

    (7*eta[2]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2, 3]) + 

    (37*eta[2]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/6 + 

    (37*eta[2]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/6 - 

    (9*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/2 + 

    (7*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(6*eta[2]) - 

    (5*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(4*eta[2, 3]) + 

    (95*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/12 - 

    (5*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[2]*zeta[5])/(4*eta[2]) - 

    (eta[2]^3*s[1, 3]^2*s[2, 3]*zeta[2]*zeta[5])/(12*eta[2, 3]) - 

    (9*eta[2]^3*s[2, 3]^2*zeta[2]*zeta[5])/2 + 

    (eta[2]^4*s[2, 3]^2*zeta[2]*zeta[5])/(6*eta[2, 3]) + 

    (17*eta[2]^2*eta[2, 3]*s[2, 3]^2*zeta[2]*zeta[5])/2 - 

    (7*eta[2]*eta[2, 3]^2*s[2, 3]^2*zeta[2]*zeta[5])/3 - 

    (3*eta[2, 3]^3*s[2, 3]^2*zeta[2]*zeta[5])/2 + 

    (eta[2, 3]^4*s[2, 3]^2*zeta[2]*zeta[5])/eta[2] + 

    (31*eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/12 - 

    (7*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/6 - 

    (19*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/12 + 

    (5*eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/(6*eta[2]) - 

    (9*eta[2]^3*s[1, 2]*s[2, 3]^2*zeta[2]*zeta[5])/(2*s[1, 3]) - 

    (eta[2, 3]^3*s[1, 3]*s[2, 3]^2*zeta[2]*zeta[5])/(12*eta[2]) + 

    (3*eta[2]^3*s[2, 3]^3*zeta[2]*zeta[5])/(4*eta[2, 3]) + 

    (5*eta[2]*eta[2, 3]*s[2, 3]^3*zeta[2]*zeta[5])/6 - 

    (3*eta[2]^3*s[2, 3]^3*zeta[2]*zeta[5])/(2*s[1, 3]) - 

    (4*eta[2]^7*zeta[2]^2*zeta[5])/5 + (12*eta[2]^6*eta[2, 3]*zeta[2]^2*

      zeta[5])/5 - (12*eta[2]^5*eta[2, 3]^2*zeta[2]^2*zeta[5])/5 - 

    (12*eta[2]^2*eta[2, 3]^5*zeta[2]^2*zeta[5])/5 + 

    (12*eta[2]*eta[2, 3]^6*zeta[2]^2*zeta[5])/5 - 

    (4*eta[2, 3]^7*zeta[2]^2*zeta[5])/5 + 

    (6*eta[2]^6*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    (6*eta[2]^5*eta[2, 3]*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    (8*eta[2]^4*eta[2, 3]^2*s[1, 2]*zeta[2]^2*zeta[5])/5 + 

    (2*eta[2]^3*eta[2, 3]^3*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    (8*eta[2]^2*eta[2, 3]^4*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    (6*eta[2]*eta[2, 3]^5*s[1, 2]*zeta[2]^2*zeta[5])/5 + 

    (6*eta[2, 3]^6*s[1, 2]*zeta[2]^2*zeta[5])/5 - 

    (4*eta[2]^7*s[1, 2]*zeta[2]^2*zeta[5])/(5*s[1, 3]) + 

    (2*eta[2]^3*eta[2, 3]^3*s[1, 3]*zeta[2]^2*zeta[5])/5 - 

    2*eta[2]*eta[2, 3]^5*s[1, 3]*zeta[2]^2*zeta[5] + 

    (2*eta[2, 3]^7*s[1, 3]*zeta[2]^2*zeta[5])/(5*eta[2]) - 

    (4*eta[2, 3]^7*s[1, 2]*zeta[2]^2*zeta[5])/(5*s[2, 3]) - 

    (4*eta[2, 3]^7*s[1, 3]*zeta[2]^2*zeta[5])/(5*s[2, 3]) + 

    (2*eta[2]^7*s[2, 3]*zeta[2]^2*zeta[5])/(5*eta[2, 3]) - 

    2*eta[2]^5*eta[2, 3]*s[2, 3]*zeta[2]^2*zeta[5] + 

    (2*eta[2]^3*eta[2, 3]^3*s[2, 3]*zeta[2]^2*zeta[5])/5 - 

    (4*eta[2]^7*s[2, 3]*zeta[2]^2*zeta[5])/(5*s[1, 3]) - 

    6*eta[2]^5*s[1, 2]*zeta[3]*zeta[5] + 8*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[3]*

     zeta[5] - 7*eta[2]^3*eta[2, 3]^2*s[1, 2]*zeta[3]*zeta[5] - 

    7*eta[2]^2*eta[2, 3]^3*s[1, 2]*zeta[3]*zeta[5] + 

    8*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[3]*zeta[5] - 

    6*eta[2, 3]^5*s[1, 2]*zeta[3]*zeta[5] - 

    (eta[2]^4*s[1, 2]^2*zeta[3]*zeta[5])/2 - 

    (eta[2]^3*eta[2, 3]*s[1, 2]^2*zeta[3]*zeta[5])/2 - 

    (eta[2]^2*eta[2, 3]^2*s[1, 2]^2*zeta[3]*zeta[5])/2 - 

    (eta[2]*eta[2, 3]^3*s[1, 2]^2*zeta[3]*zeta[5])/2 - 

    (eta[2, 3]^4*s[1, 2]^2*zeta[3]*zeta[5])/2 - 

    (eta[2]^5*s[1, 2]^2*zeta[3]*zeta[5])/s[1, 3] - 

    eta[2]^5*s[1, 3]*zeta[3]*zeta[5] + 2*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[3]*

     zeta[5] - 3*eta[2]^3*eta[2, 3]^2*s[1, 3]*zeta[3]*zeta[5] - 

    4*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[3]*zeta[5] + 

    2*eta[2]*eta[2, 3]^4*s[1, 3]*zeta[3]*zeta[5] - 

    2*eta[2, 3]^5*s[1, 3]*zeta[3]*zeta[5] - 

    (eta[2, 3]^6*s[1, 3]*zeta[3]*zeta[5])/eta[2] - 

    (eta[2]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 + 

    (3*eta[2]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[2]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/2 + 

    eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3]*zeta[5] + 

    (eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/(2*eta[2]) - 

    (eta[2, 3]^5*s[1, 2]^2*zeta[3]*zeta[5])/s[2, 3] - 

    (2*eta[2, 3]^5*s[1, 2]*s[1, 3]*zeta[3]*zeta[5])/s[2, 3] - 

    (eta[2, 3]^5*s[1, 3]^2*zeta[3]*zeta[5])/s[2, 3] - 

    2*eta[2]^5*s[2, 3]*zeta[3]*zeta[5] - (eta[2]^6*s[2, 3]*zeta[3]*zeta[5])/

     eta[2, 3] + 2*eta[2]^4*eta[2, 3]*s[2, 3]*zeta[3]*zeta[5] - 

    4*eta[2]^3*eta[2, 3]^2*s[2, 3]*zeta[3]*zeta[5] - 

    3*eta[2]^2*eta[2, 3]^3*s[2, 3]*zeta[3]*zeta[5] + 

    2*eta[2]*eta[2, 3]^4*s[2, 3]*zeta[3]*zeta[5] - 

    eta[2, 3]^5*s[2, 3]*zeta[3]*zeta[5] + eta[2]^4*s[1, 2]*s[2, 3]*zeta[3]*

     zeta[5] - (3*eta[2]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 - 

    (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (3*eta[2]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 - 

    (eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/2 - 

    (2*eta[2]^5*s[1, 2]*s[2, 3]*zeta[3]*zeta[5])/s[1, 3] + 

    (eta[2]^3*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (eta[2]*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[3]*zeta[5])/2 + 

    (eta[2]^5*s[2, 3]^2*zeta[3]*zeta[5])/(2*eta[2, 3]) - 

    (eta[2]^5*s[2, 3]^2*zeta[3]*zeta[5])/s[1, 3] + eta[2]^5*zeta[7] + 

    (eta[2]^6*zeta[7])/eta[2, 3] + eta[2]^4*eta[2, 3]*zeta[7] + 

    eta[2]^3*eta[2, 3]^2*zeta[7] + eta[2]^2*eta[2, 3]^3*zeta[7] + 

    eta[2]*eta[2, 3]^4*zeta[7] + eta[2, 3]^5*zeta[7] + 

    (eta[2, 3]^6*zeta[7])/eta[2] + (eta[2]^4*s[1, 2]*zeta[7])/2 + 

    (eta[2]^3*eta[2, 3]*s[1, 2]*zeta[7])/2 + 

    (eta[2]^2*eta[2, 3]^2*s[1, 2]*zeta[7])/2 + 

    (eta[2]*eta[2, 3]^3*s[1, 2]*zeta[7])/2 + (eta[2, 3]^4*s[1, 2]*zeta[7])/

     2 + (371*eta[2]^3*s[1, 2]^2*zeta[7])/48 - (7*eta[2]^4*s[1, 2]^2*zeta[7])/

     (12*eta[2, 3]) + (77*eta[2]^2*eta[2, 3]*s[1, 2]^2*zeta[7])/48 + 

    (77*eta[2]*eta[2, 3]^2*s[1, 2]^2*zeta[7])/48 + 

    (371*eta[2, 3]^3*s[1, 2]^2*zeta[7])/48 - 

    (7*eta[2, 3]^4*s[1, 2]^2*zeta[7])/(12*eta[2]) + 

    (7*eta[2]^2*s[1, 2]^3*zeta[7])/8 + (7*eta[2]*eta[2, 3]*s[1, 2]^3*zeta[7])/

     8 + (7*eta[2, 3]^2*s[1, 2]^3*zeta[7])/8 + (eta[2]^5*s[1, 2]*zeta[7])/

     s[1, 3] + (7*eta[2]^3*s[1, 2]^3*zeta[7])/(4*s[1, 3]) - 

    (eta[2, 3]^5*s[1, 3]*zeta[7])/(2*eta[2]) + 

    (371*eta[2]^3*s[1, 2]*s[1, 3]*zeta[7])/48 - 

    (35*eta[2]^4*s[1, 2]*s[1, 3]*zeta[7])/(12*eta[2, 3]) + 

    (245*eta[2]^2*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[7])/48 - 

    (77*eta[2]*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[7])/12 + 

    (203*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[7])/12 - 

    (7*eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[7])/(12*eta[2]) - 

    (7*eta[2]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(24*eta[2, 3]) + 

    (49*eta[2]*eta[2, 3]*s[1, 2]^2*s[1, 3]*zeta[7])/32 - 

    (7*eta[2, 3]^2*s[1, 2]^2*s[1, 3]*zeta[7])/96 + 

    (7*eta[2]^3*s[1, 3]^2*zeta[7])/4 - (7*eta[2]^4*s[1, 3]^2*zeta[7])/

     (12*eta[2, 3]) + (21*eta[2]^2*eta[2, 3]*s[1, 3]^2*zeta[7])/16 - 

    (7*eta[2]*eta[2, 3]^2*s[1, 3]^2*zeta[7])/3 + 

    (21*eta[2, 3]^3*s[1, 3]^2*zeta[7])/4 + (7*eta[2, 3]^4*s[1, 3]^2*zeta[7])/

     (4*eta[2]) + (7*eta[2]^2*s[1, 2]*s[1, 3]^2*zeta[7])/8 - 

    (7*eta[2]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(24*eta[2, 3]) + 

    (21*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]^2*zeta[7])/32 - 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]^2*zeta[7])/6 - 

    (7*eta[2, 3]^3*s[1, 3]^3*zeta[7])/(8*eta[2]) + 

    (eta[2, 3]^5*s[1, 2]*zeta[7])/s[2, 3] + (7*eta[2, 3]^3*s[1, 2]^3*zeta[7])/

     (4*s[2, 3]) + (eta[2, 3]^5*s[1, 3]*zeta[7])/s[2, 3] + 

    (21*eta[2, 3]^3*s[1, 2]^2*s[1, 3]*zeta[7])/(4*s[2, 3]) + 

    (21*eta[2, 3]^3*s[1, 2]*s[1, 3]^2*zeta[7])/(4*s[2, 3]) + 

    (7*eta[2, 3]^3*s[1, 3]^3*zeta[7])/(4*s[2, 3]) - 

    (eta[2]^5*s[2, 3]*zeta[7])/(2*eta[2, 3]) + 

    (203*eta[2]^3*s[1, 2]*s[2, 3]*zeta[7])/12 - 

    (7*eta[2]^4*s[1, 2]*s[2, 3]*zeta[7])/(12*eta[2, 3]) - 

    (77*eta[2]^2*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[7])/12 + 

    (245*eta[2]*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[7])/48 + 

    (371*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[7])/48 - 

    (35*eta[2, 3]^4*s[1, 2]*s[2, 3]*zeta[7])/(12*eta[2]) - 

    (7*eta[2]^2*s[1, 2]^2*s[2, 3]*zeta[7])/96 + 

    (49*eta[2]*eta[2, 3]*s[1, 2]^2*s[2, 3]*zeta[7])/32 - 

    (7*eta[2, 3]^3*s[1, 2]^2*s[2, 3]*zeta[7])/(24*eta[2]) + 

    (eta[2]^5*s[2, 3]*zeta[7])/s[1, 3] + 

    (21*eta[2]^3*s[1, 2]^2*s[2, 3]*zeta[7])/(4*s[1, 3]) + 

    (21*eta[2]^3*s[1, 3]*s[2, 3]*zeta[7])/4 - 

    (7*eta[2]^4*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2, 3]) - 

    (133*eta[2]^2*eta[2, 3]*s[1, 3]*s[2, 3]*zeta[7])/48 - 

    (133*eta[2]*eta[2, 3]^2*s[1, 3]*s[2, 3]*zeta[7])/48 + 

    (21*eta[2, 3]^3*s[1, 3]*s[2, 3]*zeta[7])/4 - 

    (7*eta[2, 3]^4*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2]) - 

    (7*eta[2]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/96 + 

    (7*eta[2]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2, 3]) - 

    (21*eta[2]*eta[2, 3]*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/8 - 

    (7*eta[2, 3]^2*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/96 + 

    (7*eta[2, 3]^3*s[1, 2]*s[1, 3]*s[2, 3]*zeta[7])/(12*eta[2]) + 

    (21*eta[2]^3*s[2, 3]^2*zeta[7])/4 + (7*eta[2]^4*s[2, 3]^2*zeta[7])/

     (4*eta[2, 3]) - (7*eta[2]^2*eta[2, 3]*s[2, 3]^2*zeta[7])/3 + 

    (21*eta[2]*eta[2, 3]^2*s[2, 3]^2*zeta[7])/16 + 

    (7*eta[2, 3]^3*s[2, 3]^2*zeta[7])/4 - (7*eta[2, 3]^4*s[2, 3]^2*zeta[7])/

     (12*eta[2]) - (7*eta[2]^2*s[1, 2]*s[2, 3]^2*zeta[7])/6 + 

    (21*eta[2]*eta[2, 3]*s[1, 2]*s[2, 3]^2*zeta[7])/32 + 

    (7*eta[2, 3]^2*s[1, 2]*s[2, 3]^2*zeta[7])/8 - 

    (7*eta[2, 3]^3*s[1, 2]*s[2, 3]^2*zeta[7])/(24*eta[2]) + 

    (21*eta[2]^3*s[1, 2]*s[2, 3]^2*zeta[7])/(4*s[1, 3]) - 

    (7*eta[2]^3*s[2, 3]^3*zeta[7])/(8*eta[2, 3]) + 

    (7*eta[2]^3*s[2, 3]^3*zeta[7])/(4*s[1, 3]) - 2*eta[2]^7*zeta[2]*zeta[7] - 

    2*eta[2, 3]^7*zeta[2]*zeta[7] - 2*eta[2]^6*s[1, 2]*zeta[2]*zeta[7] - 

    eta[2]^4*eta[2, 3]^2*s[1, 2]*zeta[2]*zeta[7] - 

    eta[2]^3*eta[2, 3]^3*s[1, 2]*zeta[2]*zeta[7] - 

    eta[2]^2*eta[2, 3]^4*s[1, 2]*zeta[2]*zeta[7] - 

    2*eta[2, 3]^6*s[1, 2]*zeta[2]*zeta[7] - 

    (2*eta[2]^7*s[1, 2]*zeta[2]*zeta[7])/s[1, 3] + 

    eta[2]*eta[2, 3]^5*s[1, 3]*zeta[2]*zeta[7] + 

    (eta[2, 3]^7*s[1, 3]*zeta[2]*zeta[7])/eta[2] - 

    (2*eta[2, 3]^7*s[1, 2]*zeta[2]*zeta[7])/s[2, 3] - 

    (2*eta[2, 3]^7*s[1, 3]*zeta[2]*zeta[7])/s[2, 3] + 

    (eta[2]^7*s[2, 3]*zeta[2]*zeta[7])/eta[2, 3] + 

    eta[2]^5*eta[2, 3]*s[2, 3]*zeta[2]*zeta[7] - 

    (2*eta[2]^7*s[2, 3]*zeta[2]*zeta[7])/s[1, 3] + eta[2]^7*zeta[9] + 

    (eta[2]^8*zeta[9])/eta[2, 3] + eta[2]^6*eta[2, 3]*zeta[9] + 

    eta[2]^5*eta[2, 3]^2*zeta[9] + eta[2]^4*eta[2, 3]^3*zeta[9] + 

    eta[2]^3*eta[2, 3]^4*zeta[9] + eta[2]^2*eta[2, 3]^5*zeta[9] + 

    eta[2]*eta[2, 3]^6*zeta[9] + eta[2, 3]^7*zeta[9] + 

    (eta[2, 3]^8*zeta[9])/eta[2] + (eta[2]^6*s[1, 2]*zeta[9])/2 + 

    (eta[2]^5*eta[2, 3]*s[1, 2]*zeta[9])/2 + 

    (eta[2]^4*eta[2, 3]^2*s[1, 2]*zeta[9])/2 + 

    (eta[2]^3*eta[2, 3]^3*s[1, 2]*zeta[9])/2 + 

    (eta[2]^2*eta[2, 3]^4*s[1, 2]*zeta[9])/2 + 

    (eta[2]*eta[2, 3]^5*s[1, 2]*zeta[9])/2 + (eta[2, 3]^6*s[1, 2]*zeta[9])/

     2 + (eta[2]^7*s[1, 2]*zeta[9])/s[1, 3] - (eta[2, 3]^7*s[1, 3]*zeta[9])/

     (2*eta[2]) + (eta[2, 3]^7*s[1, 2]*zeta[9])/s[2, 3] + 

    (eta[2, 3]^7*s[1, 3]*zeta[9])/s[2, 3] - (eta[2]^7*s[2, 3]*zeta[9])/

     (2*eta[2, 3]) + (eta[2]^7*s[2, 3]*zeta[9])/s[1, 3] - 

    (2*eta[2]^5*s[1, 2]*zeta[3, 5])/5 + 

    (7*eta[2]^4*eta[2, 3]*s[1, 2]*zeta[3, 5])/5 - 

    eta[2]^3*eta[2, 3]^2*s[1, 2]*zeta[3, 5] - eta[2]^2*eta[2, 3]^3*s[1, 2]*

     zeta[3, 5] + (7*eta[2]*eta[2, 3]^4*s[1, 2]*zeta[3, 5])/5 - 

    (2*eta[2, 3]^5*s[1, 2]*zeta[3, 5])/5 + 

    (2*eta[2]^4*eta[2, 3]*s[1, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^3*eta[2, 3]^2*s[1, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^2*eta[2, 3]^3*s[1, 3]*zeta[3, 5])/5 + 

    (2*eta[2]*eta[2, 3]^4*s[1, 3]*zeta[3, 5])/5 + 

    (eta[2]^3*eta[2, 3]*s[1, 2]*s[1, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[1, 3]*zeta[3, 5])/10 - 

    (3*eta[2]*eta[2, 3]^3*s[1, 2]*s[1, 3]*zeta[3, 5])/10 + 

    (eta[2, 3]^4*s[1, 2]*s[1, 3]*zeta[3, 5])/5 + 

    (2*eta[2]^4*eta[2, 3]*s[2, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^3*eta[2, 3]^2*s[2, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^2*eta[2, 3]^3*s[2, 3]*zeta[3, 5])/5 + 

    (2*eta[2]*eta[2, 3]^4*s[2, 3]*zeta[3, 5])/5 + 

    (eta[2]^4*s[1, 2]*s[2, 3]*zeta[3, 5])/5 - 

    (3*eta[2]^3*eta[2, 3]*s[1, 2]*s[2, 3]*zeta[3, 5])/10 - 

    (3*eta[2]^2*eta[2, 3]^2*s[1, 2]*s[2, 3]*zeta[3, 5])/10 + 

    (eta[2]*eta[2, 3]^3*s[1, 2]*s[2, 3]*zeta[3, 5])/5



BHatInf[{3,2},{3,2}]=BHatInf[{2,3},{2,3}]/.{s[1,2]->s[1,3],s[1,3]->s[1,2],eta[2]->eta[3],eta[3]->eta[2]}



BHatInf[{3,2},{2,3}]=BHatInf[{2,3},{3,2}]/.{s[1,2]->s[1,3],s[1,3]->s[1,2],eta[2]->eta[3],eta[3]->eta[2]}



==> anc/alphaSet.txt <==
(*This ancillary file gathers the antiholomorphic integration constants alpha[__] occurring in the definition of the single-valued images {\cal E}^{sv} of iterated Eisenstein integrals at depth 2. We use the notation alpha[{j1,j2},{k1,k2}] analogous to eq. (4.17) and list their explicit form for all cases with k1+k2<=12 (thereby extending the results up to k1+k2=10 in 2004.05156). 

We have checked these expressions to obey shuffle relations

alpha[{j1, j2}, {k1, k2}] + alpha[{j2, j1}, {k2, k1}] = 0

Hence, any alpha[{j1, j2}, {6, 4}], alpha[{j1, j2}, {8, 4}] or alpha[{j1, j2}, {k, k}] with j1 < j2 can be inferred from the data below.



In this file:

- E0[{__}] denotes the convergent iterated Eisenstein integral as defined in eq. (4.34)

- zeta[__] denote the usual (multiple) zeta values as defined in eq. (2.6)*)





alpha[{0, 0}, {4, 4}] = 0



alpha[{1, 0}, {4, 4}] = 0



alpha[{1, 1}, {4, 4}] = 0



alpha[{2, 0}, {4, 4}] = (2*E0[{4}]*zeta[3])/3



alpha[{2, 1}, {4, 4}] = (2*E0[{4, 0}]*zeta[3])/3



alpha[{2, 2}, {4, 4}] = 0







alpha[{0, 0}, {4, 6}] = 0



alpha[{0, 1}, {4, 6}] = 0



alpha[{0, 2}, {4, 6}] = (E0[{4}]*zeta[3])/630



alpha[{0, 3}, {4, 6}] = (E0[{4, 0}]*zeta[3])/210



alpha[{0, 4}, {4, 6}] = (2*E0[{4, 0, 0}]*zeta[3])/105 - (2*E0[{4}]*zeta[5])/5



alpha[{1, 0}, {4, 6}] = 0



alpha[{1, 1}, {4, 6}] = -(E0[{4}]*zeta[3])/420



alpha[{1, 2}, {4, 6}] = -(E0[{4, 0}]*zeta[3])/315



alpha[{1, 3}, {4, 6}] = -(E0[{4, 0, 0}]*zeta[3])/210



alpha[{1, 4}, {4, 6}] = (-2*E0[{4, 0}]*zeta[5])/5



alpha[{2, 0}, {4, 6}] = (E0[{4}]*zeta[3])/105 + (2*E0[{6}]*zeta[3])/3



alpha[{2, 1}, {4, 6}] = (E0[{4, 0}]*zeta[3])/210 + (2*E0[{6, 0}]*zeta[3])/3



alpha[{2, 2}, {4, 6}] = (E0[{4, 0, 0}]*zeta[3])/315 + (4*E0[{6, 0, 0}]*zeta[3])/3



alpha[{2, 3}, {4, 6}] = 4*E0[{6, 0, 0, 0}]*zeta[3]



alpha[{2, 4}, {4, 6}] = 16*E0[{6, 0, 0, 0, 0}]*zeta[3] - (4*E0[{4, 0, 0}]*zeta[5])/5

 





alpha[{0, 0}, {4, 8}] = 0



alpha[{0, 1}, {4, 8}] = 0



alpha[{0, 2}, {4, 8}] = (E0[{6}]*zeta[3])/1260



alpha[{0, 3}, {4, 8}] = (E0[{6, 0}]*zeta[3])/420



alpha[{0, 4}, {4, 8}] = (E0[{6, 0, 0}]*zeta[3])/105



alpha[{0, 5}, {4, 8}] = (E0[{6, 0, 0, 0}]*zeta[3])/21



alpha[{0, 6}, {4, 8}] = (2*E0[{6, 0, 0, 0, 0}]*zeta[3])/7 - (2*E0[{4}]*zeta[7])/7



alpha[{1, 0}, {4, 8}] = 0



alpha[{1, 1}, {4, 8}] = -(E0[{6}]*zeta[3])/504



alpha[{1, 2}, {4, 8}] = -(E0[{6, 0}]*zeta[3])/315



alpha[{1, 3}, {4, 8}] = -(E0[{6, 0, 0}]*zeta[3])/140



alpha[{1, 4}, {4, 8}] = (-2*E0[{6, 0, 0, 0}]*zeta[3])/105



alpha[{1, 5}, {4, 8}] = -(E0[{6, 0, 0, 0, 0}]*zeta[3])/21



alpha[{1, 6}, {4, 8}] = (-2*E0[{4, 0}]*zeta[7])/7



alpha[{2, 0}, {4, 8}] = (E0[{6}]*zeta[3])/84 + (2*E0[{8}]*zeta[3])/3



alpha[{2, 1}, {4, 8}] = (E0[{6, 0}]*zeta[3])/126 + (2*E0[{8, 0}]*zeta[3])/3



alpha[{2, 2}, {4, 8}] = (E0[{6, 0, 0}]*zeta[3])/105 + (4*E0[{8, 0, 0}]*zeta[3])/3



alpha[{2, 3}, {4, 8}] = (E0[{6, 0, 0, 0}]*zeta[3])/70 + 4*E0[{8, 0, 0, 0}]*zeta[3]



alpha[{2, 4}, {4, 8}] = (2*E0[{6, 0, 0, 0, 0}]*zeta[3])/105 + 16*E0[{8, 0, 0, 0, 0}]*zeta[3]



alpha[{2, 5}, {4, 8}] = 80*E0[{8, 0, 0, 0, 0, 0}]*zeta[3]

 

alpha[{2, 6}, {4, 8}] = 480*E0[{8, 0, 0, 0, 0, 0, 0}]*zeta[3] - (4*E0[{4, 0, 0}]*zeta[7])/7







alpha[{0, 0}, {6, 6}] = 0



alpha[{1, 0}, {6, 6}] = 0



alpha[{1, 1}, {6, 6}] = 0



alpha[{2, 0}, {6, 6}] = 0



alpha[{2, 1}, {6, 6}] = 0



alpha[{2, 2}, {6, 6}] = 0



alpha[{3, 0}, {6, 6}] = 0

 

alpha[{3, 1}, {6, 6}] = 0

 

alpha[{3, 2}, {6, 6}] = 0

 

alpha[{3, 3}, {6, 6}] = 0

 

alpha[{4, 0}, {6, 6}] = (2*E0[{6}]*zeta[5])/5

 

alpha[{4, 1}, {6, 6}] = (2*E0[{6, 0}]*zeta[5])/5

 

alpha[{4, 2}, {6, 6}] = (4*E0[{6, 0, 0}]*zeta[5])/5

 

alpha[{4, 3}, {6, 6}] = (12*E0[{6, 0, 0, 0}]*zeta[5])/5

 

alpha[{4, 4}, {6, 6}] = 0


